Dwarf galaxy annihilation and decay emission profiles for dark matter experiments

Gamma-ray searches for dark matter annihilation and decay in dwarf galaxies rely on an understanding of the dark matter density profiles of these systems. Conversely, uncertainties in these density profiles propagate into the derived particle physics limits as systematic errors. In this paper we quantify the expected dark matter signal from 20 Milky Way dwarfs using a uniform analysis of the most recent stellar-kinematic data available. Assuming that the observed stellar populations are equilibrium tracers of spherically-symmetric gravitational potentials that are dominated by dark matter, we find that current stellar-kinematic data can predict the amplitudes of annihilation signals to within a factor of a few for the ultra-faint dwarfs of greatest interest. On the other hand, the expected signal from several classical dwarfs (with high-quality observations of large numbers of member stars) can be localized to the ~20% level. These results are important for designing maximally sensitive searches in current and future experiments using space and ground-based instruments.

==> anc/intJ_cf.txt <==
Title: Dwarf galaxy annihilation and decay emission profiles 
       for dark matter experiments 
Authors: Geringer-Sameth A., Koushiappas S.M., Walker M. 
Table: Integrated J-Profiles and Containment Fractions 
================================================================================
Byte-by-byte Description of file: intJ_cf.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label      Explanations
--------------------------------------------------------------------------------
   1- 17 A17    ---        Name       Object identifier
  19- 28 F10.8  deg        angle      Angular separation from dwarf center
  30- 36 F7.4   [GeV2/cm5] logJ-2     The -2{sigma} constraint on logJ (1)
  38- 44 F7.4   [GeV2/cm5] logJ-1     The -1{sigma} constraint on logJ (1)
  46- 52 F7.4   [GeV2/cm5] logJ       Median log10 integrated J-profile 
                                       within angle
  54- 60 F7.4   [GeV2/cm5] logJ+1     The +1{sigma} constraint on logJ (1)
  62- 68 F7.4   [GeV2/cm5] logJ+2     The +2{sigma} constraint on logJ (1)
  70- 76 F7.4   [GeV/cm2]  logJdec-2  The -2{sigma} constraint on logJdec (1)
  78- 84 F7.4   [GeV/cm2]  logJdec-1  The -1{sigma} constraint on logJdec (1)
  86- 92 F7.4   [GeV/cm2]  logJdec    Median log10 integrated J_decay_-profile
                                       within angle
  94-100 F7.4   [GeV/cm2]  logJdec+1  The +1{sigma} constraint on logJdec (1)
 102-108 F7.4   [GeV/cm2]  logJdec+2  The +2{sigma} constraint on logJdec (1)
 110-118 E9.3   ---        cf-2       The -2{sigma} constraint on cf-2 (1)
 120-128 E9.3   ---        cf-1       The -1{sigma} constraint on cf-1 (1)
 130-138 E9.3   ---        cf         Median fraction of total J contained 
                                       within angle
 140-148 E9.3   ---        cf+1       The +1{sigma} constraint on cf+1 (1)
 150-158 E9.3   ---        cf+2       The +2{sigma} constraint on cf+2 (1)
 160-168 E9.3   ---        cfdec-2    The -2{sigma} constraint on cfdec-2 (1)
 170-178 E9.3   ---        cfdec-1    The -1{sigma} constraint on cfdec-1 (1)
 180-188 E9.3   ---        cfdec      Median fraction of total J_decay_
                                       contained within angle 
 190-198 E9.3   ---        cfdec+1    The +1{sigma} constraint on cfdec+1 (1)
 200-208 E9.3   ---        cfdec+2    The +2{sigma} constraint on cfdec+2 (1)
--------------------------------------------------------------------------------
Note (1): 
  -2{sigma} =  2.3 percentile;
  -1{sigma} = 15.9 percentile;
  +1{sigma} = 84.1 percentile;
  +2{sigma} = 97.7 percentile.
--------------------------------------------------------------------------------
Bootes I          0.01000000 14.7692 15.3817 15.9749 16.7129 17.4826 14.6110 14.8731 15.0934 15.2755 15.4953 7.467e-04 1.104e-03 4.491e-03 3.858e-02 1.962e-01 7.081e-04 8.330e-04 1.327e-03 2.843e-03 1.358e-02 
Bootes I          0.01120173 14.8665 15.4732 16.0579 16.7661 17.5312 14.7087 14.9689 15.1882 15.3679 15.5828 9.377e-04 1.382e-03 5.447e-03 4.385e-02 2.175e-01 8.894e-04 1.046e-03 1.656e-03 3.496e-03 1.661e-02 
Bootes I          0.01254788 14.9632 15.5670 16.1413 16.8208 17.5692 14.8064 15.0660 15.2830 15.4600 15.6680 1.177e-03 1.726e-03 6.588e-03 4.975e-02 2.422e-01 1.116e-03 1.311e-03 2.063e-03 4.271e-03 2.027e-02 
Bootes I          0.01405580 15.0544 15.6595 16.2225 16.8743 17.6063 14.9042 15.1623 15.3771 15.5518 15.7540 1.476e-03 2.154e-03 7.961e-03 5.631e-02 2.690e-01 1.401e-03 1.643e-03 2.567e-03 5.227e-03 2.490e-02 
Bootes I          0.01574493 15.1496 15.7523 16.3071 16.9345 17.6529 15.0023 15.2580 15.4710 15.6430 15.8388 1.849e-03 2.686e-03 9.630e-03 6.378e-02 2.967e-01 1.756e-03 2.057e-03 3.191e-03 6.404e-03 3.056e-02 
Bootes I          0.01763705 15.2453 15.8441 16.3885 16.9915 17.6954 15.0993 15.3539 15.5651 15.7338 15.9233 2.316e-03 3.349e-03 1.162e-02 7.157e-02 3.275e-01 2.200e-03 2.572e-03 3.961e-03 7.835e-03 3.765e-02 
Bootes I          0.01975655 15.3406 15.9340 16.4710 17.0470 17.7363 15.1962 15.4479 15.6585 15.8248 16.0067 2.905e-03 4.180e-03 1.401e-02 8.080e-02 3.568e-01 2.761e-03 3.223e-03 4.928e-03 9.597e-03 4.504e-02 
Bootes I          0.02213075 15.4364 16.0243 16.5532 17.1043 17.7734 15.2939 15.5429 15.7514 15.9165 16.0915 3.645e-03 5.212e-03 1.688e-02 9.140e-02 3.885e-01 3.466e-03 4.038e-03 6.125e-03 1.178e-02 5.472e-02 
Bootes I          0.02479028 15.5337 16.1153 16.6344 17.1624 17.8151 15.3917 15.6385 15.8450 16.0069 16.1759 4.569e-03 6.493e-03 2.026e-02 1.038e-01 4.255e-01 4.348e-03 5.055e-03 7.612e-03 1.439e-02 6.613e-02 
Bootes I          0.02776940 15.6307 16.2069 16.7109 17.2195 17.8570 15.4891 15.7344 15.9375 16.0971 16.2611 5.725e-03 8.088e-03 2.431e-02 1.174e-01 4.632e-01 5.451e-03 6.326e-03 9.447e-03 1.753e-02 8.027e-02 
Bootes I          0.03110654 15.7227 16.2962 16.7910 17.2757 17.8981 15.5867 15.8292 16.0296 16.1869 16.3464 7.168e-03 1.006e-02 2.931e-02 1.328e-01 5.065e-01 6.828e-03 7.906e-03 1.170e-02 2.133e-02 9.590e-02 
Bootes I          0.03484471 15.8183 16.3830 16.8723 17.3345 17.9371 15.6824 15.9226 16.1211 16.2761 16.4347 8.986e-03 1.254e-02 3.510e-02 1.493e-01 5.523e-01 8.563e-03 9.888e-03 1.449e-02 2.602e-02 1.144e-01 
Bootes I          0.03903211 15.9102 16.4694 16.9512 17.3961 17.9750 15.7777 16.0156 16.2115 16.3662 16.5191 1.127e-02 1.558e-02 4.196e-02 1.680e-01 5.888e-01 1.074e-02 1.237e-02 1.793e-02 3.170e-02 1.344e-01 
Bootes I          0.04372272 16.0051 16.5557 17.0307 17.4544 18.0115 15.8716 16.1078 16.3019 16.4557 16.6030 1.412e-02 1.936e-02 5.017e-02 1.880e-01 6.386e-01 1.347e-02 1.546e-02 2.217e-02 3.842e-02 1.600e-01 
Bootes I          0.04897702 16.0988 16.6410 17.1086 17.5118 18.0507 15.9680 16.2007 16.3920 16.5459 16.6895 1.767e-02 2.402e-02 5.979e-02 2.110e-01 6.838e-01 1.688e-02 1.932e-02 2.742e-02 4.657e-02 1.877e-01 
Bootes I          0.05486275 16.1892 16.7273 17.1830 17.5681 18.0887 16.0624 16.2930 16.4813 16.6338 16.7759 2.211e-02 2.976e-02 7.105e-02 2.360e-01 7.279e-01 2.113e-02 2.410e-02 3.384e-02 5.638e-02 2.184e-01 
Bootes I          0.06145578 16.2794 16.8103 17.2583 17.6298 18.1217 16.1590 16.3842 16.5696 16.7230 16.8636 2.765e-02 3.682e-02 8.437e-02 2.638e-01 7.664e-01 2.645e-02 3.006e-02 4.169e-02 6.788e-02 2.539e-01 
Bootes I          0.06884112 16.3722 16.8935 17.3307 17.6859 18.1544 16.2504 16.4751 16.6574 16.8110 16.9513 3.463e-02 4.565e-02 1.005e-01 2.945e-01 8.058e-01 3.316e-02 3.752e-02 5.139e-02 8.210e-02 2.942e-01 
Bootes I          0.07711397 16.4637 16.9741 17.4048 17.7455 18.1843 16.3409 16.5642 16.7434 16.8980 17.0416 4.329e-02 5.644e-02 1.190e-01 3.279e-01 8.442e-01 4.152e-02 4.678e-02 6.321e-02 9.931e-02 3.367e-01 
Bootes I          0.08638100 16.5540 17.0556 17.4723 17.8057 18.2121 16.4321 16.6507 16.8291 16.9846 17.1312 5.406e-02 6.964e-02 1.406e-01 3.641e-01 8.785e-01 5.193e-02 5.824e-02 7.769e-02 1.195e-01 3.841e-01 
Bootes I          0.09676168 16.6413 17.1297 17.5426 17.8663 18.2509 16.5259 16.7358 16.9131 17.0701 17.2214 6.739e-02 8.577e-02 1.658e-01 4.034e-01 9.118e-01 6.485e-02 7.237e-02 9.515e-02 1.436e-01 4.319e-01 
Bootes I          0.10838984 16.7252 17.2045 17.6097 17.9246 18.2887 16.6136 16.8197 16.9975 17.1560 17.3145 8.402e-02 1.055e-01 1.955e-01 4.476e-01 9.394e-01 8.100e-02 8.995e-02 1.164e-01 1.720e-01 4.884e-01 
Bootes I          0.12141539 16.8064 17.2773 17.6743 17.9861 18.3371 16.7026 16.9001 17.0803 17.2440 17.4056 1.048e-01 1.298e-01 2.297e-01 4.915e-01 9.590e-01 1.012e-01 1.118e-01 1.421e-01 2.061e-01 5.490e-01 
Bootes I          0.13600627 16.8846 17.3494 17.7369 18.0488 18.3772 16.7889 16.9771 17.1626 17.3318 17.4978 1.304e-01 1.593e-01 2.688e-01 5.384e-01 9.721e-01 1.262e-01 1.386e-01 1.732e-01 2.454e-01 6.092e-01 
Bootes I          0.15235057 16.9614 17.4206 17.7967 18.1084 18.4268 16.8648 17.0539 17.2442 17.4183 17.5878 1.620e-01 1.949e-01 3.138e-01 5.891e-01 9.822e-01 1.572e-01 1.714e-01 2.104e-01 2.909e-01 6.656e-01 
Bootes I          0.17065902 17.0427 17.4870 17.8555 18.1704 18.4890 16.9283 17.1298 17.3236 17.5034 17.6775 2.008e-01 2.378e-01 3.643e-01 6.401e-01 9.892e-01 1.953e-01 2.115e-01 2.548e-01 3.440e-01 7.241e-01 
Bootes I          0.19116766 17.1209 17.5479 17.9102 18.2322 18.5466 16.9915 17.2021 17.4037 17.5876 17.7662 2.482e-01 2.891e-01 4.211e-01 6.890e-01 9.934e-01 2.419e-01 2.600e-01 3.071e-01 4.034e-01 7.789e-01 
Bootes I          0.21414089 17.1862 17.6076 17.9629 18.2885 18.6184 17.0481 17.2727 17.4800 17.6719 17.8526 3.061e-01 3.501e-01 4.848e-01 7.409e-01 9.956e-01 2.993e-01 3.191e-01 3.692e-01 4.708e-01 8.242e-01 
Bootes I          0.23987488 17.2533 17.6623 18.0138 18.3479 18.6836 17.0908 17.3392 17.5553 17.7539 17.9362 3.765e-01 4.224e-01 5.550e-01 7.937e-01 9.975e-01 3.693e-01 3.901e-01 4.416e-01 5.458e-01 8.652e-01 
Bootes I          0.26870141 17.3124 17.7125 18.0636 18.4078 18.7526 17.1280 17.4050 17.6286 17.8339 18.0190 4.603e-01 5.058e-01 6.314e-01 8.446e-01 9.988e-01 4.527e-01 4.740e-01 5.247e-01 6.270e-01 9.021e-01 
Bootes I          0.30099211 17.3702 17.7581 18.1093 18.4621 18.8167 17.1604 17.4662 17.6981 17.9097 18.0984 5.583e-01 6.015e-01 7.125e-01 8.903e-01 9.994e-01 5.511e-01 5.715e-01 6.184e-01 7.120e-01 9.331e-01 
Bootes I          0.33716329 17.4177 17.7956 18.1511 18.5163 18.8780 17.1864 17.5246 17.7631 17.9806 18.1736 6.708e-01 7.080e-01 7.966e-01 9.303e-01 9.997e-01 6.645e-01 6.822e-01 7.217e-01 7.989e-01 9.593e-01 
Bootes I          0.37768127 17.4595 17.8286 18.1880 18.5671 18.9367 17.1992 17.5753 17.8223 18.0468 18.2427 7.945e-01 8.207e-01 8.799e-01 9.633e-01 9.999e-01 7.899e-01 8.026e-01 8.304e-01 8.830e-01 9.794e-01 
Bootes I          0.42306843 17.4949 17.8533 18.2188 18.6101 18.9833 17.2088 17.6177 17.8722 18.1012 18.3020 9.177e-01 9.295e-01 9.548e-01 9.876e-01 1.000e+00 9.155e-01 9.214e-01 9.338e-01 9.566e-01 9.933e-01 
Bootes I          0.47390991 17.5103 17.8685 18.2352 18.6329 19.0105 17.2137 17.6401 17.9002 18.1334 18.3355 9.968e-01 9.973e-01 9.983e-01 9.996e-01 1.000e+00 9.967e-01 9.969e-01 9.975e-01 9.984e-01 9.998e-01 
Bootes I          0.53086117 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          0.59465645 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          0.66611821 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          0.74616775 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          0.83583710 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          0.93628230 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          1.04879832 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          1.17483576 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          1.31601950 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          1.47416975 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          1.65132542 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          1.84977045 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          2.07206325 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          2.32106968 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Bootes I          2.60000000 17.5106 17.8689 18.2356 18.6336 19.0111 17.2140 17.6409 17.9014 18.1347 18.3370 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Carina            0.01000000 15.3796 15.8774 16.5239 16.9322 17.3283 14.9785 15.0934 15.2282 15.3200 15.4378 2.278e-03 8.764e-03 3.778e-02 1.048e-01 2.285e-01 3.229e-04 5.445e-04 1.080e-03 2.277e-03 4.558e-03 
Carina            0.01120173 15.4736 15.9555 16.5748 16.9692 17.3668 15.0765 15.1880 15.3169 15.4052 15.5192 2.799e-03 1.043e-02 4.232e-02 1.146e-01 2.469e-01 4.015e-04 6.699e-04 1.330e-03 2.786e-03 5.550e-03 
Carina            0.01254788 15.5670 16.0336 16.6242 17.0060 17.4009 15.1740 15.2827 15.4057 15.4899 15.6017 3.455e-03 1.240e-02 4.739e-02 1.256e-01 2.666e-01 4.983e-04 8.239e-04 1.638e-03 3.400e-03 6.728e-03 
Carina            0.01405580 15.6602 16.1113 16.6734 17.0432 17.4352 15.2711 15.3768 15.4939 15.5748 15.6828 4.259e-03 1.470e-02 5.294e-02 1.372e-01 2.886e-01 6.168e-04 1.013e-03 2.013e-03 4.150e-03 8.136e-03 
Carina            0.01574493 15.7533 16.1870 16.7235 17.0792 17.4680 15.3680 15.4707 15.5815 15.6590 15.7625 5.259e-03 1.748e-02 5.958e-02 1.495e-01 3.096e-01 7.642e-04 1.244e-03 2.476e-03 5.058e-03 9.823e-03 
Carina            0.01763705 15.8437 16.2609 16.7726 17.1144 17.4998 15.4648 15.5646 15.6691 15.7429 15.8427 6.352e-03 2.065e-02 6.676e-02 1.627e-01 3.321e-01 9.468e-04 1.523e-03 3.041e-03 6.166e-03 1.183e-02 
Carina            0.01975655 15.9337 16.3375 16.8214 17.1517 17.5328 15.5616 15.6577 15.7563 15.8267 15.9224 7.698e-03 2.431e-02 7.452e-02 1.779e-01 3.577e-01 1.172e-03 1.867e-03 3.741e-03 7.496e-03 1.428e-02 
Carina            0.02213075 16.0240 16.4139 16.8691 17.1890 17.5628 15.6577 15.7500 15.8433 15.9104 16.0019 9.374e-03 2.874e-02 8.368e-02 1.942e-01 3.847e-01 1.449e-03 2.290e-03 4.598e-03 9.123e-03 1.726e-02 
Carina            0.02479028 16.1139 16.4885 16.9168 17.2238 17.5889 15.7539 15.8424 15.9299 15.9934 16.0804 1.147e-02 3.371e-02 9.375e-02 2.123e-01 4.115e-01 1.792e-03 2.803e-03 5.638e-03 1.109e-02 2.080e-02 
Carina            0.02776940 16.2038 16.5607 16.9628 17.2594 17.6153 15.8501 15.9343 16.0160 16.0762 16.1575 1.390e-02 3.931e-02 1.050e-01 2.324e-01 4.406e-01 2.215e-03 3.425e-03 6.914e-03 1.346e-02 2.498e-02 
Carina            0.03110654 16.2931 16.6327 17.0094 17.2949 17.6419 15.9458 16.0252 16.1017 16.1589 16.2345 1.680e-02 4.579e-02 1.175e-01 2.540e-01 4.681e-01 2.734e-03 4.177e-03 8.446e-03 1.628e-02 3.002e-02 
Carina            0.03484471 16.3808 16.7023 17.0565 17.3305 17.6690 16.0416 16.1165 16.1875 16.2416 16.3096 2.015e-02 5.350e-02 1.312e-01 2.761e-01 4.988e-01 3.376e-03 5.093e-03 1.029e-02 1.972e-02 3.590e-02 
Carina            0.03903211 16.4671 16.7733 17.1040 17.3655 17.6956 16.1366 16.2065 16.2725 16.3237 16.3863 2.424e-02 6.243e-02 1.463e-01 3.023e-01 5.292e-01 4.156e-03 6.216e-03 1.259e-02 2.380e-02 4.298e-02 
Carina            0.04372272 16.5542 16.8412 17.1506 17.3997 17.7207 16.2305 16.2959 16.3564 16.4054 16.4618 2.893e-02 7.248e-02 1.628e-01 3.307e-01 5.595e-01 5.123e-03 7.579e-03 1.533e-02 2.875e-02 5.120e-02 
Carina            0.04897702 16.6374 16.9085 17.1964 17.4345 17.7435 16.3243 16.3845 16.4403 16.4866 16.5382 3.431e-02 8.388e-02 1.819e-01 3.596e-01 5.929e-01 6.296e-03 9.223e-03 1.859e-02 3.469e-02 6.100e-02 
Carina            0.05486275 16.7211 16.9742 17.2417 17.4685 17.7678 16.4164 16.4723 16.5236 16.5673 16.6146 4.060e-02 9.706e-02 2.036e-01 3.904e-01 6.262e-01 7.736e-03 1.121e-02 2.253e-02 4.166e-02 7.236e-02 
Carina            0.06145578 16.8051 17.0386 17.2855 17.5018 17.7899 16.5070 16.5580 16.6058 16.6481 16.6910 4.824e-02 1.114e-01 2.273e-01 4.234e-01 6.577e-01 9.515e-03 1.361e-02 2.729e-02 5.008e-02 8.560e-02 
Carina            0.06884112 16.8856 17.1022 17.3278 17.5342 17.8129 16.5967 16.6427 16.6875 16.7280 16.7689 5.637e-02 1.276e-01 2.537e-01 4.597e-01 6.889e-01 1.168e-02 1.653e-02 3.310e-02 6.020e-02 1.010e-01 
Carina            0.07711397 16.9672 17.1633 17.3703 17.5659 17.8325 16.6848 16.7262 16.7682 16.8081 16.8477 6.611e-02 1.449e-01 2.833e-01 4.948e-01 7.222e-01 1.432e-02 2.003e-02 4.004e-02 7.190e-02 1.196e-01 
Carina            0.08638100 17.0451 17.2235 17.4111 17.5960 17.8505 16.7701 16.8084 16.8477 16.8875 16.9286 7.706e-02 1.638e-01 3.160e-01 5.326e-01 7.548e-01 1.752e-02 2.423e-02 4.844e-02 8.582e-02 1.406e-01 
Carina            0.09676168 17.1205 17.2821 17.4515 17.6267 17.8663 16.8531 16.8884 16.9264 16.9673 17.0117 8.929e-02 1.852e-01 3.514e-01 5.721e-01 7.875e-01 2.139e-02 2.925e-02 5.830e-02 1.019e-01 1.641e-01 
Carina            0.10838984 17.1941 17.3388 17.4904 17.6550 17.8812 16.9309 16.9655 17.0037 17.0473 17.0958 1.030e-01 2.085e-01 3.889e-01 6.120e-01 8.158e-01 2.613e-02 3.529e-02 6.982e-02 1.205e-01 1.923e-01 
Carina            0.12141539 17.2638 17.3918 17.5284 17.6815 17.8961 17.0043 17.0398 17.0805 17.1283 17.1797 1.181e-01 2.345e-01 4.282e-01 6.517e-01 8.411e-01 3.194e-02 4.267e-02 8.375e-02 1.422e-01 2.232e-01 
Carina            0.13600627 17.3301 17.4433 17.5657 17.7071 17.9090 17.0729 17.1116 17.1567 17.2092 17.2630 1.356e-01 2.610e-01 4.686e-01 6.933e-01 8.663e-01 3.895e-02 5.142e-02 9.985e-02 1.677e-01 2.574e-01 
Carina            0.15235057 17.3927 17.4921 17.6025 17.7323 17.9208 17.1362 17.1804 17.2319 17.2904 17.3463 1.553e-01 2.894e-01 5.119e-01 7.317e-01 8.891e-01 4.740e-02 6.197e-02 1.188e-01 1.962e-01 2.982e-01 
Carina            0.17065902 17.4512 17.5380 17.6377 17.7551 17.9311 17.1955 17.2476 17.3056 17.3705 17.4295 1.780e-01 3.207e-01 5.565e-01 7.697e-01 9.101e-01 5.757e-02 7.435e-02 1.404e-01 2.287e-01 3.421e-01 
Carina            0.19116766 17.5034 17.5821 17.6709 17.7770 17.9419 17.2505 17.3124 17.3783 17.4500 17.5141 2.031e-01 3.528e-01 6.015e-01 8.054e-01 9.293e-01 6.994e-02 8.911e-02 1.659e-01 2.650e-01 3.914e-01 
Carina            0.21414089 17.5484 17.6221 17.7030 17.7980 17.9514 17.3020 17.3737 17.4488 17.5284 17.5971 2.305e-01 3.855e-01 6.489e-01 8.398e-01 9.450e-01 8.470e-02 1.067e-01 1.952e-01 3.053e-01 4.425e-01 
Carina            0.23987488 17.5880 17.6588 17.7342 17.8201 17.9582 17.3502 17.4324 17.5175 17.6054 17.6791 2.610e-01 4.219e-01 6.954e-01 8.717e-01 9.584e-01 1.025e-01 1.277e-01 2.287e-01 3.495e-01 4.974e-01 
Carina            0.26870141 17.6221 17.6911 17.7629 17.8422 17.9665 17.3941 17.4884 17.5836 17.6817 17.7601 2.933e-01 4.591e-01 7.396e-01 8.985e-01 9.695e-01 1.236e-01 1.523e-01 2.666e-01 3.976e-01 5.549e-01 
Carina            0.30099211 17.6500 17.7178 17.7890 17.8649 17.9752 17.4360 17.5413 17.6475 17.7568 17.8408 3.285e-01 4.985e-01 7.810e-01 9.222e-01 9.786e-01 1.487e-01 1.811e-01 3.089e-01 4.492e-01 6.151e-01 
Carina            0.33716329 17.6708 17.7396 17.8120 17.8884 17.9909 17.4747 17.5905 17.7086 17.8304 17.9205 3.688e-01 5.399e-01 8.194e-01 9.421e-01 9.856e-01 1.788e-01 2.150e-01 3.554e-01 5.038e-01 6.751e-01 
Carina            0.37768127 17.6861 17.7583 17.8326 17.9116 18.0101 17.5097 17.6361 17.7676 17.9027 17.9978 4.125e-01 5.812e-01 8.547e-01 9.582e-01 9.905e-01 2.143e-01 2.544e-01 4.065e-01 5.592e-01 7.304e-01 
Carina            0.42306843 17.6988 17.7725 17.8512 17.9354 18.0361 17.5412 17.6770 17.8226 17.9731 18.0756 4.602e-01 6.245e-01 8.861e-01 9.708e-01 9.941e-01 2.561e-01 3.000e-01 4.620e-01 6.164e-01 7.836e-01 
Carina            0.47390991 17.7066 17.7829 17.8666 17.9592 18.0663 17.5700 17.7167 17.8750 18.0414 18.1505 5.128e-01 6.694e-01 9.134e-01 9.803e-01 9.964e-01 3.050e-01 3.526e-01 5.210e-01 6.739e-01 8.299e-01 
Carina            0.53086117 17.7125 17.7905 17.8803 17.9814 18.0988 17.5942 17.7526 17.9238 18.1073 18.2244 5.669e-01 7.154e-01 9.355e-01 9.872e-01 9.980e-01 3.622e-01 4.124e-01 5.834e-01 7.301e-01 8.709e-01 
Carina            0.59465645 17.7169 17.7959 17.8915 18.0032 18.1322 17.6159 17.7839 17.9687 18.1715 18.2953 6.238e-01 7.615e-01 9.540e-01 9.922e-01 9.990e-01 4.277e-01 4.796e-01 6.476e-01 7.836e-01 9.060e-01 
Carina            0.66611821 17.7193 17.8005 17.8995 18.0241 18.1659 17.6357 17.8119 18.0107 18.2337 18.3636 6.852e-01 8.072e-01 9.688e-01 9.954e-01 9.995e-01 5.026e-01 5.543e-01 7.127e-01 8.325e-01 9.358e-01 
Carina            0.74616775 17.7204 17.8032 17.9056 18.0431 18.1965 17.6511 17.8347 18.0482 18.2936 18.4294 7.488e-01 8.517e-01 9.798e-01 9.974e-01 9.998e-01 5.873e-01 6.364e-01 7.775e-01 8.776e-01 9.586e-01 
Carina            0.83583710 17.7213 17.8051 17.9101 18.0621 18.2277 17.6652 17.8552 18.0805 18.3494 18.4916 8.133e-01 8.949e-01 9.878e-01 9.987e-01 9.999e-01 6.803e-01 7.236e-01 8.400e-01 9.172e-01 9.750e-01 
Carina            0.93628230 17.7219 17.8064 17.9131 18.0785 18.2567 17.6759 17.8727 18.1081 18.4005 18.5502 8.766e-01 9.340e-01 9.935e-01 9.994e-01 1.000e+00 7.794e-01 8.136e-01 8.981e-01 9.505e-01 9.865e-01 
Carina            1.04879832 17.7223 17.8075 17.9154 18.0914 18.2822 17.6828 17.8863 18.1311 18.4457 18.6006 9.356e-01 9.673e-01 9.973e-01 9.998e-01 1.000e+00 8.796e-01 9.007e-01 9.490e-01 9.768e-01 9.943e-01 
Carina            1.17483576 17.7225 17.8082 17.9168 18.1012 18.3029 17.6893 17.8955 18.1480 18.4813 18.6403 9.838e-01 9.923e-01 9.994e-01 1.000e+00 1.000e+00 9.681e-01 9.744e-01 9.877e-01 9.947e-01 9.989e-01 
Carina            1.31601950 17.7226 17.8083 17.9172 18.1051 18.3092 17.6908 17.8986 18.1533 18.4931 18.6533 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Carina            1.47416975 17.7226 17.8083 17.9172 18.1051 18.3092 17.6908 17.8986 18.1533 18.4931 18.6533 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Carina            1.65132542 17.7226 17.8083 17.9172 18.1051 18.3092 17.6908 17.8986 18.1533 18.4931 18.6533 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Carina            1.84977045 17.7226 17.8083 17.9172 18.1051 18.3092 17.6908 17.8986 18.1533 18.4931 18.6533 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Carina            2.07206325 17.7226 17.8083 17.9172 18.1051 18.3092 17.6908 17.8986 18.1533 18.4931 18.6533 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Carina            2.32106968 17.7226 17.8083 17.9172 18.1051 18.3092 17.6908 17.8986 18.1533 18.4931 18.6533 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Carina            2.60000000 17.7226 17.8083 17.9172 18.1051 18.3092 17.6908 17.8986 18.1533 18.4931 18.6533 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.01000000 16.0365 16.4450 16.8541 17.3816 17.9969 15.0489 15.2327 15.4047 15.5712 15.7400 1.663e-03 2.175e-03 5.601e-03 3.336e-02 1.307e-01 1.614e-03 1.816e-03 2.557e-03 4.792e-03 1.034e-02 
Coma Berenices    0.01120173 16.1301 16.5376 16.9427 17.4521 18.0365 15.1447 15.3287 15.4995 15.6639 15.8296 2.088e-03 2.726e-03 6.859e-03 3.874e-02 1.417e-01 2.028e-03 2.279e-03 3.193e-03 5.889e-03 1.284e-02 
Coma Berenices    0.01254788 16.2233 16.6309 17.0310 17.5209 18.0776 15.2410 15.4241 15.5937 15.7573 15.9200 2.621e-03 3.409e-03 8.404e-03 4.462e-02 1.549e-01 2.545e-03 2.858e-03 3.983e-03 7.242e-03 1.582e-02 
Coma Berenices    0.01405580 16.3178 16.7236 17.1170 17.5899 18.1246 15.3377 15.5200 15.6879 15.8506 16.0100 3.288e-03 4.261e-03 1.024e-02 5.159e-02 1.697e-01 3.193e-03 3.582e-03 4.963e-03 8.911e-03 1.950e-02 
Coma Berenices    0.01574493 16.4127 16.8141 17.2046 17.6591 18.1695 15.4341 15.6159 15.7820 15.9444 16.0999 4.121e-03 5.319e-03 1.249e-02 5.931e-02 1.866e-01 4.003e-03 4.484e-03 6.186e-03 1.094e-02 2.402e-02 
Coma Berenices    0.01763705 16.5076 16.9032 17.2902 17.7286 18.2233 15.5293 15.7114 15.8765 16.0375 16.1906 5.161e-03 6.638e-03 1.521e-02 6.840e-02 2.034e-01 5.015e-03 5.610e-03 7.690e-03 1.340e-02 2.958e-02 
Coma Berenices    0.01975655 16.6002 16.9928 17.3734 17.7969 18.2673 15.6252 15.8059 15.9693 16.1302 16.2840 6.475e-03 8.288e-03 1.855e-02 7.904e-02 2.217e-01 6.293e-03 7.030e-03 9.570e-03 1.645e-02 3.612e-02 
Coma Berenices    0.02213075 16.6908 17.0835 17.4573 17.8641 18.3159 15.7198 15.8999 16.0625 16.2227 16.3757 8.122e-03 1.035e-02 2.261e-02 9.129e-02 2.446e-01 7.898e-03 8.807e-03 1.191e-02 2.014e-02 4.422e-02 
Coma Berenices    0.02479028 16.7837 17.1731 17.5414 17.9315 18.3620 15.8147 15.9936 16.1557 16.3155 16.4658 1.018e-02 1.291e-02 2.751e-02 1.051e-01 2.704e-01 9.906e-03 1.103e-02 1.482e-02 2.464e-02 5.398e-02 
Coma Berenices    0.02776940 16.8791 17.2604 17.6248 18.0021 18.4059 15.9065 16.0863 16.2484 16.4078 16.5564 1.276e-02 1.608e-02 3.348e-02 1.198e-01 2.987e-01 1.242e-02 1.380e-02 1.841e-02 3.015e-02 6.580e-02 
Coma Berenices    0.03110654 16.9699 17.3487 17.7092 18.0710 18.4629 15.9980 16.1791 16.3410 16.5000 16.6489 1.597e-02 2.003e-02 4.067e-02 1.366e-01 3.301e-01 1.555e-02 1.725e-02 2.286e-02 3.669e-02 8.036e-02 
Coma Berenices    0.03484471 17.0556 17.4313 17.7895 18.1435 18.5197 16.0892 16.2719 16.4332 16.5917 16.7435 2.001e-02 2.495e-02 4.933e-02 1.558e-01 3.668e-01 1.950e-02 2.157e-02 2.836e-02 4.474e-02 9.777e-02 
Coma Berenices    0.03903211 17.1444 17.5162 17.8701 18.2161 18.5822 16.1829 16.3625 16.5253 16.6831 16.8349 2.509e-02 3.107e-02 5.960e-02 1.781e-01 4.047e-01 2.445e-02 2.698e-02 3.518e-02 5.451e-02 1.186e-01 
Coma Berenices    0.04372272 17.2298 17.6000 17.9492 18.2891 18.6403 16.2762 16.4536 16.6169 16.7744 16.9273 3.142e-02 3.866e-02 7.196e-02 2.035e-01 4.515e-01 3.064e-02 3.371e-02 4.355e-02 6.632e-02 1.427e-01 
Coma Berenices    0.04897702 17.3140 17.6822 18.0254 18.3585 18.6992 16.3681 16.5443 16.7083 16.8658 17.0186 3.931e-02 4.802e-02 8.680e-02 2.322e-01 5.010e-01 3.836e-02 4.209e-02 5.381e-02 8.049e-02 1.717e-01 
Coma Berenices    0.05486275 17.3991 17.7641 18.1024 18.4298 18.7557 16.4579 16.6350 16.7995 16.9561 17.1112 4.913e-02 5.953e-02 1.045e-01 2.627e-01 5.540e-01 4.798e-02 5.246e-02 6.638e-02 9.716e-02 2.044e-01 
Coma Berenices    0.06145578 17.4723 17.8433 18.1772 18.4994 18.8188 16.5442 16.7254 16.8891 17.0459 17.2002 6.137e-02 7.375e-02 1.256e-01 2.973e-01 6.062e-01 5.999e-02 6.538e-02 8.183e-02 1.175e-01 2.415e-01 
Coma Berenices    0.06884112 17.5508 17.9179 18.2496 18.5709 18.8806 16.6323 16.8112 16.9775 17.1370 17.2910 7.676e-02 9.142e-02 1.507e-01 3.350e-01 6.646e-01 7.511e-02 8.153e-02 1.008e-01 1.417e-01 2.849e-01 
Coma Berenices    0.07711397 17.6260 17.9938 18.3208 18.6429 18.9436 16.7187 16.8961 17.0651 17.2271 17.3825 9.583e-02 1.130e-01 1.800e-01 3.766e-01 7.184e-01 9.388e-02 1.015e-01 1.240e-01 1.701e-01 3.347e-01 
Coma Berenices    0.08638100 17.6995 18.0650 18.3949 18.7099 19.0138 16.7978 16.9789 17.1523 17.3167 17.4731 1.194e-01 1.395e-01 2.145e-01 4.221e-01 7.696e-01 1.172e-01 1.261e-01 1.520e-01 2.034e-01 3.909e-01 
Coma Berenices    0.09676168 17.7751 18.1354 18.4666 18.7792 19.0865 16.8755 17.0609 17.2391 17.4049 17.5659 1.486e-01 1.716e-01 2.544e-01 4.712e-01 8.253e-01 1.459e-01 1.563e-01 1.859e-01 2.428e-01 4.514e-01 
Coma Berenices    0.10838984 17.8471 18.2054 18.5375 18.8480 19.1577 16.9489 17.1398 17.3245 17.4915 17.6545 1.846e-01 2.108e-01 3.011e-01 5.241e-01 8.695e-01 1.816e-01 1.934e-01 2.268e-01 2.893e-01 5.178e-01 
Coma Berenices    0.12141539 17.9097 18.2720 18.6041 18.9176 19.2238 17.0195 17.2174 17.4078 17.5784 17.7456 2.292e-01 2.585e-01 3.551e-01 5.782e-01 9.066e-01 2.258e-01 2.392e-01 2.760e-01 3.430e-01 5.845e-01 
Coma Berenices    0.13600627 17.9694 18.3344 18.6679 18.9875 19.3029 17.0863 17.2932 17.4904 17.6640 17.8350 2.838e-01 3.156e-01 4.173e-01 6.360e-01 9.355e-01 2.799e-01 2.946e-01 3.345e-01 4.046e-01 6.530e-01 
Coma Berenices    0.15235057 18.0245 18.3909 18.7308 19.0558 19.3765 17.1469 17.3678 17.5704 17.7481 17.9216 3.498e-01 3.836e-01 4.871e-01 6.945e-01 9.582e-01 3.457e-01 3.614e-01 4.035e-01 4.752e-01 7.214e-01 
Coma Berenices    0.17065902 18.0756 18.4412 18.7912 19.1238 19.4564 17.2037 17.4384 17.6484 17.8299 18.0058 4.291e-01 4.636e-01 5.650e-01 7.538e-01 9.757e-01 4.249e-01 4.412e-01 4.838e-01 5.543e-01 7.857e-01 
Coma Berenices    0.19116766 18.1178 18.4898 18.8491 19.1870 19.5301 17.2532 17.5038 17.7227 17.9091 18.0889 5.231e-01 5.566e-01 6.505e-01 8.127e-01 9.869e-01 5.189e-01 5.349e-01 5.756e-01 6.411e-01 8.443e-01 
Coma Berenices    0.21414089 18.1597 18.5297 18.9016 19.2478 19.6014 17.2961 17.5676 17.7942 17.9845 18.1707 6.327e-01 6.625e-01 7.420e-01 8.700e-01 9.934e-01 6.289e-01 6.433e-01 6.788e-01 7.345e-01 8.966e-01 
Coma Berenices    0.23987488 18.1939 18.5646 18.9508 19.3052 19.6699 17.3266 17.6232 17.8592 18.0546 18.2463 7.556e-01 7.784e-01 8.356e-01 9.220e-01 9.972e-01 7.526e-01 7.638e-01 7.904e-01 8.310e-01 9.417e-01 
Coma Berenices    0.26870141 18.2209 18.5940 18.9924 19.3554 19.7354 17.3503 17.6714 17.9165 18.1162 18.3127 8.827e-01 8.951e-01 9.248e-01 9.665e-01 9.991e-01 8.810e-01 8.871e-01 9.015e-01 9.230e-01 9.767e-01 
Coma Berenices    0.30099211 18.2452 18.6141 19.0201 19.3917 19.7788 17.3691 17.7041 17.9567 18.1592 18.3579 9.857e-01 9.874e-01 9.913e-01 9.964e-01 9.999e-01 9.854e-01 9.863e-01 9.883e-01 9.911e-01 9.977e-01 
Coma Berenices    0.33716329 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.37768127 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.42306843 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.47390991 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.53086117 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.59465645 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.66611821 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.74616775 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.83583710 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    0.93628230 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    1.04879832 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    1.17483576 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    1.31601950 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    1.47416975 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    1.65132542 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    1.84977045 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    2.07206325 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    2.32106968 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Coma Berenices    2.60000000 18.2475 18.6172 19.0239 19.3967 19.7839 17.3712 17.7081 17.9615 18.1648 18.3636 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  0.01000000 14.4459 14.8795 15.8483 17.0626 17.9585 14.7236 14.8689 15.0722 15.4622 15.7593 6.698e-04 2.100e-03 4.004e-02 2.858e-01 6.495e-01 5.889e-04 8.959e-04 2.832e-03 3.981e-02 1.095e-01 
Canes Venatici I  0.01120173 14.5437 14.9724 15.9108 17.1166 17.9826 14.8214 14.9651 15.1635 15.5451 15.8318 8.403e-04 2.593e-03 4.648e-02 3.201e-01 6.881e-01 7.396e-04 1.122e-03 3.478e-03 4.833e-02 1.308e-01 
Canes Venatici I  0.01254788 14.6387 15.0653 15.9711 17.1656 18.0051 14.9186 15.0609 15.2550 15.6288 15.9011 1.054e-03 3.203e-03 5.353e-02 3.574e-01 7.261e-01 9.282e-04 1.401e-03 4.256e-03 5.851e-02 1.554e-01 
Canes Venatici I  0.01405580 14.7346 15.1554 16.0299 17.2159 18.0304 15.0158 15.1563 15.3457 15.7091 15.9719 1.320e-03 3.932e-03 6.135e-02 3.991e-01 7.633e-01 1.164e-03 1.748e-03 5.204e-03 7.085e-02 1.834e-01 
Canes Venatici I  0.01574493 14.8309 15.2468 16.0875 17.2616 18.0563 15.1131 15.2516 15.4360 15.7883 16.0402 1.653e-03 4.830e-03 6.978e-02 4.455e-01 7.986e-01 1.459e-03 2.182e-03 6.388e-03 8.534e-02 2.154e-01 
Canes Venatici I  0.01763705 14.9262 15.3355 16.1418 17.3068 18.0705 15.2101 15.3464 15.5255 15.8667 16.1054 2.067e-03 5.931e-03 7.919e-02 4.939e-01 8.297e-01 1.828e-03 2.720e-03 7.820e-03 1.019e-01 2.500e-01 
Canes Venatici I  0.01975655 15.0241 15.4243 16.1939 17.3518 18.0912 15.3077 15.4400 15.6152 15.9424 16.1692 2.590e-03 7.292e-03 9.107e-02 5.451e-01 8.604e-01 2.294e-03 3.397e-03 9.542e-03 1.210e-01 2.906e-01 
Canes Venatici I  0.02213075 15.1191 15.5135 16.2514 17.3959 18.1079 15.4046 15.5335 15.7043 16.0164 16.2302 3.245e-03 8.967e-03 1.038e-01 5.996e-01 8.877e-01 2.879e-03 4.239e-03 1.166e-02 1.430e-01 3.366e-01 
Canes Venatici I  0.02479028 15.2117 15.6023 16.3071 17.4315 18.1234 15.5008 15.6272 15.7927 16.0889 16.2862 4.063e-03 1.101e-02 1.183e-01 6.512e-01 9.129e-01 3.609e-03 5.284e-03 1.429e-02 1.686e-01 3.848e-01 
Canes Venatici I  0.02776940 15.3069 15.6886 16.3622 17.4626 18.1367 15.5975 15.7211 15.8810 16.1585 16.3391 5.085e-03 1.344e-02 1.342e-01 7.025e-01 9.335e-01 4.524e-03 6.581e-03 1.743e-02 1.974e-01 4.360e-01 
Canes Venatici I  0.03110654 15.4027 15.7751 16.4168 17.4922 18.1461 15.6937 15.8150 15.9685 16.2262 16.3897 6.358e-03 1.639e-02 1.520e-01 7.532e-01 9.506e-01 5.664e-03 8.196e-03 2.135e-02 2.307e-01 4.885e-01 
Canes Venatici I  0.03484471 15.4965 15.8630 16.4728 17.5173 18.1527 15.7899 15.9073 16.0552 16.2895 16.4399 7.958e-03 1.994e-02 1.715e-01 8.005e-01 9.648e-01 7.098e-03 1.019e-02 2.595e-02 2.679e-01 5.409e-01 
Canes Venatici I  0.03903211 15.5900 15.9466 16.5247 17.5388 18.1568 15.8848 15.9986 16.1418 16.3513 16.4839 9.968e-03 2.427e-02 1.926e-01 8.423e-01 9.766e-01 8.898e-03 1.268e-02 3.162e-02 3.087e-01 5.984e-01 
Canes Venatici I  0.04372272 15.6844 16.0306 16.5753 17.5587 18.1599 15.9786 16.0891 16.2271 16.4089 16.5247 1.247e-02 2.964e-02 2.161e-01 8.792e-01 9.847e-01 1.115e-02 1.576e-02 3.842e-02 3.516e-01 6.564e-01 
Canes Venatici I  0.04897702 15.7766 16.1146 16.6272 17.5750 18.1620 16.0709 16.1795 16.3103 16.4642 16.5639 1.558e-02 3.606e-02 2.416e-01 9.105e-01 9.902e-01 1.395e-02 1.959e-02 4.680e-02 3.971e-01 7.131e-01 
Canes Venatici I  0.05486275 15.8686 16.1945 16.6789 17.5888 18.1638 16.1635 16.2695 16.3915 16.5174 16.6043 1.944e-02 4.375e-02 2.703e-01 9.355e-01 9.943e-01 1.745e-02 2.433e-02 5.657e-02 4.453e-01 7.614e-01 
Canes Venatici I  0.06145578 15.9617 16.2736 16.7312 17.5981 18.1652 16.2549 16.3572 16.4696 16.5706 16.6503 2.423e-02 5.307e-02 3.010e-01 9.545e-01 9.969e-01 2.183e-02 3.017e-02 6.853e-02 4.952e-01 8.102e-01 
Canes Venatici I  0.06884112 16.0516 16.3519 16.7802 17.6063 18.1662 16.3470 16.4438 16.5421 16.6264 16.7102 3.026e-02 6.427e-02 3.339e-01 9.698e-01 9.983e-01 2.734e-02 3.741e-02 8.261e-02 5.465e-01 8.528e-01 
Canes Venatici I  0.07711397 16.1393 16.4282 16.8275 17.6112 18.1669 16.4356 16.5223 16.6065 16.6882 16.7831 3.775e-02 7.776e-02 3.702e-01 9.800e-01 9.991e-01 3.420e-02 4.628e-02 9.974e-02 5.989e-01 8.871e-01 
Canes Venatici I  0.08638100 16.2242 16.5021 16.8752 17.6161 18.1675 16.5142 16.5912 16.6674 16.7604 16.8660 4.699e-02 9.347e-02 4.080e-01 9.872e-01 9.996e-01 4.275e-02 5.726e-02 1.197e-01 6.486e-01 9.145e-01 
Canes Venatici I  0.09676168 16.3108 16.5728 16.9227 17.6189 18.1678 16.5775 16.6481 16.7305 16.8389 16.9552 5.842e-02 1.122e-01 4.477e-01 9.921e-01 9.998e-01 5.339e-02 7.061e-02 1.432e-01 6.945e-01 9.376e-01 
Canes Venatici I  0.10838984 16.3939 16.6411 16.9679 17.6200 18.1681 16.6064 16.6928 16.7952 16.9214 17.0460 7.278e-02 1.352e-01 4.916e-01 9.953e-01 9.999e-01 6.664e-02 8.684e-02 1.708e-01 7.379e-01 9.557e-01 
Canes Venatici I  0.12141539 16.4741 16.7076 17.0155 17.6216 18.1682 16.6219 16.7280 16.8644 17.0041 17.1358 9.054e-02 1.620e-01 5.388e-01 9.974e-01 1.000e+00 8.320e-02 1.069e-01 2.036e-01 7.800e-01 9.698e-01 
Canes Venatici I  0.13600627 16.5474 16.7711 17.0602 17.6226 18.1683 16.6289 16.7527 16.9341 17.0879 17.2248 1.124e-01 1.933e-01 5.879e-01 9.986e-01 1.000e+00 1.037e-01 1.314e-01 2.418e-01 8.184e-01 9.801e-01 
Canes Venatici I  0.15235057 16.6169 16.8309 17.1023 17.6233 18.1684 16.6364 16.7727 17.0045 17.1710 17.3135 1.393e-01 2.299e-01 6.380e-01 9.992e-01 1.000e+00 1.290e-01 1.610e-01 2.864e-01 8.527e-01 9.868e-01 
Canes Venatici I  0.17065902 16.6819 16.8875 17.1426 17.6258 18.1684 16.6414 16.7890 17.0747 17.2542 17.4012 1.719e-01 2.716e-01 6.879e-01 9.996e-01 1.000e+00 1.602e-01 1.968e-01 3.363e-01 8.829e-01 9.914e-01 
Canes Venatici I  0.19116766 16.7433 16.9367 17.1828 17.6279 18.1685 16.6446 16.8021 17.1437 17.3370 17.4871 2.118e-01 3.209e-01 7.381e-01 9.998e-01 1.000e+00 1.984e-01 2.395e-01 3.919e-01 9.103e-01 9.946e-01 
Canes Venatici I  0.21414089 16.7938 16.9816 17.2188 17.6346 18.1685 16.6466 16.8130 17.2088 17.4172 17.5731 2.604e-01 3.778e-01 7.865e-01 9.999e-01 1.000e+00 2.455e-01 2.907e-01 4.550e-01 9.311e-01 9.966e-01 
Canes Venatici I  0.23987488 16.8403 17.0202 17.2565 17.6475 18.1685 16.6475 16.8204 17.2722 17.4959 17.6583 3.196e-01 4.421e-01 8.312e-01 1.000e+00 1.000e+00 3.032e-01 3.515e-01 5.231e-01 9.496e-01 9.979e-01 
Canes Venatici I  0.26870141 16.8731 17.0543 17.2916 17.6711 18.1685 16.6493 16.8271 17.3321 17.5737 17.7424 3.899e-01 5.136e-01 8.723e-01 1.000e+00 1.000e+00 3.724e-01 4.233e-01 5.972e-01 9.637e-01 9.988e-01 
Canes Venatici I  0.30099211 16.8970 17.0812 17.3220 17.6879 18.1685 16.6509 16.8344 17.3874 17.6495 17.8250 4.725e-01 5.919e-01 9.083e-01 1.000e+00 1.000e+00 4.547e-01 5.060e-01 6.750e-01 9.752e-01 9.993e-01 
Canes Venatici I  0.33716329 16.9161 17.1038 17.3520 17.7157 18.1696 16.6509 16.8381 17.4411 17.7217 17.9052 5.688e-01 6.790e-01 9.388e-01 1.000e+00 1.000e+00 5.517e-01 6.000e-01 7.536e-01 9.841e-01 9.996e-01 
Canes Venatici I  0.37768127 16.9277 17.1223 17.3791 17.7408 18.1759 16.6518 16.8411 17.4863 17.7896 17.9804 6.786e-01 7.694e-01 9.635e-01 1.000e+00 1.000e+00 6.635e-01 7.048e-01 8.307e-01 9.906e-01 9.998e-01 
Canes Venatici I  0.42306843 16.9342 17.1368 17.4018 17.7679 18.1787 16.6523 16.8435 17.5239 17.8533 18.0492 7.974e-01 8.602e-01 9.817e-01 1.000e+00 1.000e+00 7.861e-01 8.159e-01 9.019e-01 9.953e-01 9.999e-01 
Canes Venatici I  0.47390991 16.9389 17.1474 17.4228 17.7905 18.1838 16.6524 16.8451 17.5546 17.9052 18.1070 9.146e-01 9.435e-01 9.938e-01 1.000e+00 1.000e+00 9.090e-01 9.233e-01 9.623e-01 9.984e-01 1.000e+00 
Canes Venatici I  0.53086117 16.9391 17.1535 17.4352 17.8037 18.1888 16.6526 16.8461 17.5720 17.9371 18.1436 9.950e-01 9.969e-01 9.997e-01 1.000e+00 1.000e+00 9.946e-01 9.956e-01 9.980e-01 9.999e-01 1.000e+00 
Canes Venatici I  0.59465645 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  0.66611821 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  0.74616775 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  0.83583710 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  0.93628230 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  1.04879832 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  1.17483576 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  1.31601950 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  1.47416975 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  1.65132542 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  1.84977045 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  2.07206325 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  2.32106968 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici I  2.60000000 16.9391 17.1536 17.4362 17.8050 18.1891 16.6526 16.8461 17.5732 17.9390 18.1459 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.01000000 15.1110 15.6170 16.1307 16.6577 17.1786 14.6908 14.9245 15.1491 15.3735 15.6064 9.997e-03 1.224e-02 2.343e-02 8.225e-02 2.254e-01 9.725e-03 1.067e-02 1.377e-02 2.146e-02 3.328e-02 
Canes Venatici II 0.01120173 15.2040 15.7056 16.2102 16.7312 17.2367 14.7868 15.0190 15.2425 15.4656 15.7004 1.255e-02 1.530e-02 2.859e-02 9.469e-02 2.468e-01 1.221e-02 1.337e-02 1.715e-02 2.629e-02 4.050e-02 
Canes Venatici II 0.01254788 15.2965 15.7950 16.2903 16.8008 17.2986 14.8817 15.1133 15.3359 15.5575 15.7929 1.573e-02 1.911e-02 3.491e-02 1.091e-01 2.724e-01 1.531e-02 1.675e-02 2.135e-02 3.222e-02 4.904e-02 
Canes Venatici II 0.01405580 15.3889 15.8832 16.3721 16.8700 17.3638 14.9759 15.2073 15.4285 15.6500 15.8849 1.970e-02 2.382e-02 4.249e-02 1.250e-01 3.004e-01 1.919e-02 2.095e-02 2.654e-02 3.937e-02 5.979e-02 
Canes Venatici II 0.01574493 15.4801 15.9701 16.4506 16.9429 17.4249 15.0694 15.3002 15.5199 15.7408 15.9779 2.466e-02 2.966e-02 5.174e-02 1.440e-01 3.285e-01 2.404e-02 2.619e-02 3.294e-02 4.807e-02 7.274e-02 
Canes Venatici II 0.01763705 15.5686 16.0559 16.5292 17.0159 17.4887 15.1664 15.3930 15.6102 15.8309 16.0689 3.083e-02 3.690e-02 6.296e-02 1.642e-01 3.566e-01 3.008e-02 3.270e-02 4.084e-02 5.862e-02 8.785e-02 
Canes Venatici II 0.01975655 15.6596 16.1414 16.6085 17.0837 17.5562 15.2614 15.4863 15.7017 15.9220 16.1609 3.861e-02 4.595e-02 7.636e-02 1.878e-01 3.872e-01 3.769e-02 4.089e-02 5.058e-02 7.134e-02 1.062e-01 
Canes Venatici II 0.02213075 15.7503 16.2264 16.6864 17.1563 17.6231 15.3539 15.5786 15.7924 16.0130 16.2520 4.833e-02 5.716e-02 9.258e-02 2.145e-01 4.220e-01 4.722e-02 5.108e-02 6.263e-02 8.675e-02 1.282e-01 
Canes Venatici II 0.02479028 15.8378 16.3106 16.7648 17.2273 17.6923 15.4457 15.6702 15.8831 16.1017 16.3426 6.044e-02 7.099e-02 1.121e-01 2.442e-01 4.580e-01 5.910e-02 6.373e-02 7.737e-02 1.052e-01 1.532e-01 
Canes Venatici II 0.02776940 15.9231 16.3917 16.8434 17.2982 17.7682 15.5402 15.7609 15.9728 16.1918 16.4306 7.552e-02 8.795e-02 1.353e-01 2.773e-01 4.951e-01 7.389e-02 7.940e-02 9.548e-02 1.275e-01 1.827e-01 
Canes Venatici II 0.03110654 16.0091 16.4719 16.9169 17.3700 17.8400 15.6326 15.8492 16.0614 16.2799 16.5197 9.419e-02 1.088e-01 1.626e-01 3.145e-01 5.372e-01 9.225e-02 9.876e-02 1.175e-01 1.539e-01 2.183e-01 
Canes Venatici II 0.03484471 16.0937 16.5492 16.9914 17.4403 17.9118 15.7214 15.9364 16.1494 16.3665 16.6110 1.175e-01 1.345e-01 1.948e-01 3.559e-01 5.833e-01 1.152e-01 1.228e-01 1.444e-01 1.854e-01 2.586e-01 
Canes Venatici II 0.03903211 16.1770 16.6288 17.0649 17.5077 17.9841 15.8074 16.0250 16.2359 16.4539 16.7005 1.464e-01 1.660e-01 2.332e-01 4.014e-01 6.328e-01 1.437e-01 1.526e-01 1.773e-01 2.229e-01 3.048e-01 
Canes Venatici II 0.04372272 16.2599 16.7049 17.1370 17.5755 18.0509 15.8948 16.1112 16.3216 16.5389 16.7855 1.821e-01 2.043e-01 2.779e-01 4.513e-01 6.882e-01 1.790e-01 1.892e-01 2.171e-01 2.672e-01 3.569e-01 
Canes Venatici II 0.04897702 16.3385 16.7756 17.2043 17.6406 18.1232 15.9776 16.1953 16.4058 16.6241 16.8706 2.258e-01 2.507e-01 3.301e-01 5.068e-01 7.393e-01 2.223e-01 2.338e-01 2.649e-01 3.189e-01 4.162e-01 
Canes Venatici II 0.05486275 16.4150 16.8438 17.2720 17.7071 18.1957 16.0563 16.2763 16.4884 16.7075 16.9589 2.792e-01 3.065e-01 3.904e-01 5.660e-01 7.890e-01 2.754e-01 2.880e-01 3.218e-01 3.791e-01 4.838e-01 
Canes Venatici II 0.06145578 16.4848 16.9161 17.3389 17.7746 18.2651 16.1373 16.3562 16.5680 16.7911 17.0445 3.441e-01 3.733e-01 4.595e-01 6.277e-01 8.355e-01 3.400e-01 3.537e-01 3.894e-01 4.479e-01 5.571e-01 
Canes Venatici II 0.06884112 16.5576 16.9791 17.4002 17.8369 18.3294 16.2121 16.4345 16.6475 16.8720 17.1276 4.230e-01 4.530e-01 5.379e-01 6.932e-01 8.757e-01 4.187e-01 4.329e-01 4.691e-01 5.268e-01 6.390e-01 
Canes Venatici II 0.07711397 16.6172 17.0395 17.4597 17.8955 18.3945 16.2843 16.5090 16.7239 16.9500 17.2085 5.164e-01 5.455e-01 6.249e-01 7.609e-01 9.127e-01 5.121e-01 5.260e-01 5.609e-01 6.145e-01 7.198e-01 
Canes Venatici II 0.08638100 16.6744 17.0957 17.5161 17.9554 18.4599 16.3505 16.5777 16.7957 17.0240 17.2849 6.247e-01 6.509e-01 7.191e-01 8.280e-01 9.453e-01 6.207e-01 6.334e-01 6.644e-01 7.100e-01 8.010e-01 
Canes Venatici II 0.09676168 16.7220 17.1494 17.5695 18.0118 18.5199 16.4058 16.6412 16.8625 17.0942 17.3559 7.462e-01 7.665e-01 8.174e-01 8.933e-01 9.706e-01 7.430e-01 7.529e-01 7.769e-01 8.107e-01 8.784e-01 
Canes Venatici II 0.10838984 16.7660 17.1914 17.6139 18.0617 18.5723 16.4596 16.6979 16.9202 17.1552 17.4170 8.740e-01 8.855e-01 9.133e-01 9.517e-01 9.887e-01 8.721e-01 8.778e-01 8.913e-01 9.097e-01 9.456e-01 
Canes Venatici II 0.12141539 16.7972 17.2206 17.6455 18.0965 18.6139 16.4968 16.7370 16.9625 17.1984 17.4620 9.820e-01 9.838e-01 9.880e-01 9.936e-01 9.987e-01 9.817e-01 9.826e-01 9.847e-01 9.875e-01 9.928e-01 
Canes Venatici II 0.13600627 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.15235057 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.17065902 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.19116766 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.21414089 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.23987488 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.26870141 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.30099211 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.33716329 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.37768127 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.42306843 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.47390991 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.53086117 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.59465645 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.66611821 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.74616775 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.83583710 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 0.93628230 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 1.04879832 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 1.17483576 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 1.31601950 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 1.47416975 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 1.65132542 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 1.84977045 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 2.07206325 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 2.32106968 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Canes Venatici II 2.60000000 16.8031 17.2252 17.6506 18.1018 18.6201 16.5029 16.7433 16.9694 17.2051 17.4690 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Draco             0.01000000 15.7854 16.0001 16.5469 17.2762 17.7393 15.2966 15.3694 15.4712 15.5999 15.7116 2.682e-04 6.995e-04 3.095e-03 2.155e-02 6.641e-02 1.375e-04 2.032e-04 3.279e-04 5.904e-04 1.257e-03 
Draco             0.01120173 15.8818 16.0943 16.6215 17.3249 17.7757 15.3949 15.4670 15.5666 15.6897 15.7975 3.355e-04 8.720e-04 3.667e-03 2.399e-02 7.245e-02 1.725e-04 2.542e-04 4.082e-04 7.254e-04 1.545e-03 
Draco             0.01254788 15.9788 16.1888 16.6972 17.3727 17.8113 15.4932 15.5649 15.6612 15.7787 15.8838 4.200e-04 1.080e-03 4.366e-03 2.690e-02 7.856e-02 2.161e-04 3.178e-04 5.072e-04 8.928e-04 1.905e-03 
Draco             0.01405580 16.0758 16.2829 16.7715 17.4208 17.8449 15.5913 15.6624 15.7559 15.8680 15.9706 5.233e-04 1.336e-03 5.193e-03 3.009e-02 8.557e-02 2.706e-04 3.972e-04 6.295e-04 1.098e-03 2.338e-03 
Draco             0.01574493 16.1729 16.3766 16.8459 17.4698 17.8783 15.6890 15.7596 15.8502 15.9571 16.0562 6.516e-04 1.651e-03 6.199e-03 3.379e-02 9.303e-02 3.387e-04 4.961e-04 7.816e-04 1.349e-03 2.863e-03 
Draco             0.01763705 16.2706 16.4701 16.9213 17.5165 17.9132 15.7868 15.8568 15.9446 16.0463 16.1417 8.070e-04 2.036e-03 7.381e-03 3.821e-02 1.012e-01 4.239e-04 6.191e-04 9.683e-04 1.659e-03 3.512e-03 
Draco             0.01975655 16.3664 16.5639 16.9953 17.5647 17.9480 15.8840 15.9537 16.0387 16.1349 16.2276 1.004e-03 2.517e-03 8.781e-03 4.272e-02 1.106e-01 5.318e-04 7.730e-04 1.203e-03 2.046e-03 4.328e-03 
Draco             0.02213075 16.4620 16.6567 17.0694 17.6126 17.9845 15.9818 16.0507 16.1325 16.2238 16.3129 1.257e-03 3.106e-03 1.037e-02 4.760e-02 1.202e-01 6.665e-04 9.647e-04 1.492e-03 2.524e-03 5.321e-03 
Draco             0.02479028 16.5576 16.7499 17.1439 17.6590 18.0216 16.0794 16.1473 16.2259 16.3128 16.3979 1.568e-03 3.837e-03 1.238e-02 5.328e-02 1.309e-01 8.348e-04 1.202e-03 1.848e-03 3.107e-03 6.518e-03 
Draco             0.02776940 16.6538 16.8423 17.2173 17.7067 18.0563 16.1768 16.2440 16.3193 16.4018 16.4833 1.952e-03 4.719e-03 1.468e-02 5.964e-02 1.423e-01 1.044e-03 1.496e-03 2.287e-03 3.823e-03 8.000e-03 
Draco             0.03110654 16.7486 16.9346 17.2889 17.7545 18.0911 16.2738 16.3403 16.4122 16.4902 16.5688 2.415e-03 5.786e-03 1.740e-02 6.670e-02 1.558e-01 1.306e-03 1.862e-03 2.826e-03 4.707e-03 9.803e-03 
Draco             0.03484471 16.8447 17.0254 17.3628 17.8017 18.1244 16.3706 16.4359 16.5050 16.5786 16.6530 2.986e-03 7.118e-03 2.058e-02 7.473e-02 1.706e-01 1.634e-03 2.322e-03 3.488e-03 5.795e-03 1.202e-02 
Draco             0.03903211 16.9397 17.1161 17.4351 17.8491 18.1591 16.4671 16.5310 16.5972 16.6677 16.7380 3.713e-03 8.770e-03 2.430e-02 8.348e-02 1.867e-01 2.045e-03 2.894e-03 4.310e-03 7.150e-03 1.478e-02 
Draco             0.04372272 17.0343 17.2066 17.5076 17.8972 18.1960 16.5638 16.6258 16.6894 16.7560 16.8236 4.604e-03 1.075e-02 2.879e-02 9.320e-02 2.067e-01 2.557e-03 3.602e-03 5.327e-03 8.804e-03 1.818e-02 
Draco             0.04897702 17.1285 17.2957 17.5783 17.9444 18.2312 16.6594 16.7202 16.7814 16.8445 16.9101 5.686e-03 1.320e-02 3.406e-02 1.045e-01 2.267e-01 3.193e-03 4.477e-03 6.565e-03 1.083e-02 2.219e-02 
Draco             0.05486275 17.2215 17.3845 17.6484 17.9918 18.2664 16.7551 16.8135 16.8725 16.9334 16.9978 7.028e-03 1.605e-02 4.015e-02 1.173e-01 2.475e-01 3.990e-03 5.548e-03 8.085e-03 1.331e-02 2.695e-02 
Draco             0.06145578 17.3152 17.4726 17.7197 18.0385 18.3025 16.8499 16.9071 16.9636 17.0226 17.0842 8.660e-03 1.951e-02 4.746e-02 1.313e-01 2.722e-01 4.980e-03 6.886e-03 9.962e-03 1.634e-02 3.260e-02 
Draco             0.06884112 17.4084 17.5598 17.7895 18.0844 18.3378 16.9439 16.9995 17.0539 17.1115 17.1714 1.066e-02 2.369e-02 5.617e-02 1.466e-01 2.980e-01 6.226e-03 8.540e-03 1.227e-02 2.012e-02 3.970e-02 
Draco             0.07711397 17.5009 17.6457 17.8580 18.1322 18.3731 17.0377 17.0914 17.1445 17.1998 17.2583 1.311e-02 2.875e-02 6.572e-02 1.641e-01 3.262e-01 7.777e-03 1.059e-02 1.507e-02 2.462e-02 4.850e-02 
Draco             0.08638100 17.5914 17.7312 17.9258 18.1795 18.4086 17.1300 17.1822 17.2342 17.2889 17.3446 1.614e-02 3.475e-02 7.712e-02 1.835e-01 3.565e-01 9.704e-03 1.311e-02 1.853e-02 3.020e-02 5.872e-02 
Draco             0.09676168 17.6816 17.8141 17.9944 18.2265 18.4432 17.2198 17.2723 17.3236 17.3772 17.4322 1.985e-02 4.187e-02 9.036e-02 2.046e-01 3.906e-01 1.209e-02 1.620e-02 2.273e-02 3.690e-02 7.075e-02 
Draco             0.10838984 17.7691 17.8970 18.0625 18.2742 18.4817 17.3090 17.3609 17.4125 17.4658 17.5202 2.438e-02 5.031e-02 1.053e-01 2.281e-01 4.273e-01 1.507e-02 2.001e-02 2.784e-02 4.508e-02 8.574e-02 
Draco             0.12141539 17.8551 17.9779 18.1299 18.3219 18.5184 17.3960 17.4485 17.5017 17.5545 17.6087 3.000e-02 6.080e-02 1.228e-01 2.553e-01 4.636e-01 1.879e-02 2.474e-02 3.404e-02 5.498e-02 1.041e-01 
Draco             0.13600627 17.9383 18.0571 18.1966 18.3693 18.5549 17.4803 17.5345 17.5897 17.6436 17.6981 3.687e-02 7.273e-02 1.429e-01 2.847e-01 5.033e-01 2.338e-02 3.056e-02 4.159e-02 6.704e-02 1.264e-01 
Draco             0.15235057 18.0183 18.1332 18.2622 18.4178 18.5912 17.5612 17.6195 17.6776 17.7322 17.7881 4.527e-02 8.682e-02 1.661e-01 3.169e-01 5.427e-01 2.907e-02 3.759e-02 5.074e-02 8.152e-02 1.519e-01 
Draco             0.17065902 18.0953 18.2061 18.3268 18.4662 18.6279 17.6406 17.7036 17.7644 17.8206 17.8777 5.550e-02 1.036e-01 1.919e-01 3.507e-01 5.867e-01 3.604e-02 4.621e-02 6.172e-02 9.895e-02 1.799e-01 
Draco             0.19116766 18.1692 18.2783 18.3882 18.5166 18.6659 17.7183 17.7857 17.8501 17.9092 17.9676 6.763e-02 1.223e-01 2.208e-01 3.889e-01 6.341e-01 4.467e-02 5.676e-02 7.488e-02 1.196e-01 2.132e-01 
Draco             0.21414089 18.2425 18.3472 18.4495 18.5676 18.7082 17.7927 17.8662 17.9353 17.9976 18.0563 8.256e-02 1.441e-01 2.530e-01 4.321e-01 6.832e-01 5.538e-02 6.960e-02 9.094e-02 1.437e-01 2.512e-01 
Draco             0.23987488 18.3091 18.4096 18.5094 18.6187 18.7471 17.8640 17.9451 18.0190 18.0849 18.1458 1.004e-01 1.696e-01 2.889e-01 4.796e-01 7.325e-01 6.865e-02 8.532e-02 1.101e-01 1.730e-01 2.971e-01 
Draco             0.26870141 18.3692 18.4677 18.5673 18.6711 18.7908 17.9337 18.0225 18.1023 18.1718 18.2343 1.215e-01 1.990e-01 3.283e-01 5.296e-01 7.827e-01 8.488e-02 1.041e-01 1.329e-01 2.074e-01 3.486e-01 
Draco             0.30099211 18.4251 18.5228 18.6223 18.7240 18.8377 17.9991 18.0977 18.1836 18.2575 18.3232 1.465e-01 2.326e-01 3.719e-01 5.861e-01 8.258e-01 1.047e-01 1.269e-01 1.599e-01 2.470e-01 4.008e-01 
Draco             0.33716329 18.4757 18.5735 18.6754 18.7772 18.8891 18.0597 18.1707 18.2634 18.3424 18.4118 1.764e-01 2.701e-01 4.197e-01 6.418e-01 8.649e-01 1.286e-01 1.541e-01 1.917e-01 2.928e-01 4.594e-01 
Draco             0.37768127 18.5176 18.6175 18.7254 18.8308 18.9431 18.1167 18.2411 18.3415 18.4261 18.4991 2.122e-01 3.130e-01 4.700e-01 6.976e-01 9.020e-01 1.581e-01 1.869e-01 2.290e-01 3.439e-01 5.234e-01 
Draco             0.42306843 18.5542 18.6583 18.7724 18.8847 18.9999 18.1709 18.3089 18.4178 18.5077 18.5850 2.541e-01 3.613e-01 5.234e-01 7.538e-01 9.301e-01 1.943e-01 2.258e-01 2.728e-01 4.014e-01 5.899e-01 
Draco             0.47390991 18.5830 18.6948 18.8165 18.9373 19.0577 18.2203 18.3739 18.4913 18.5876 18.6710 3.018e-01 4.148e-01 5.793e-01 8.065e-01 9.544e-01 2.379e-01 2.719e-01 3.235e-01 4.651e-01 6.589e-01 
Draco             0.53086117 18.6072 18.7275 18.8570 18.9876 19.1134 18.2668 18.4355 18.5624 18.6660 18.7539 3.593e-01 4.731e-01 6.371e-01 8.545e-01 9.715e-01 2.895e-01 3.263e-01 3.819e-01 5.343e-01 7.229e-01 
Draco             0.59465645 18.6259 18.7545 18.8949 19.0350 19.1716 18.3041 18.4939 18.6305 18.7411 18.8366 4.252e-01 5.369e-01 6.951e-01 8.947e-01 9.834e-01 3.510e-01 3.894e-01 4.478e-01 6.057e-01 7.850e-01 
Draco             0.66611821 18.6413 18.7779 18.9288 19.0818 19.2303 18.3366 18.5474 18.6960 18.8139 18.9160 4.975e-01 6.047e-01 7.522e-01 9.284e-01 9.908e-01 4.239e-01 4.626e-01 5.231e-01 6.788e-01 8.412e-01 
Draco             0.74616775 18.6508 18.7987 18.9598 19.1249 19.2840 18.3664 18.5951 18.7580 18.8846 18.9924 5.803e-01 6.774e-01 8.083e-01 9.543e-01 9.954e-01 5.086e-01 5.463e-01 6.059e-01 7.520e-01 8.877e-01 
Draco             0.83583710 18.6581 18.8150 18.9878 19.1644 19.3393 18.3891 18.6368 18.8150 18.9514 19.0659 6.700e-01 7.530e-01 8.617e-01 9.733e-01 9.980e-01 6.049e-01 6.395e-01 6.945e-01 8.205e-01 9.274e-01 
Draco             0.93628230 18.6624 18.8282 19.0105 19.1994 19.3899 18.4072 18.6744 18.8678 19.0129 19.1350 7.651e-01 8.291e-01 9.102e-01 9.862e-01 9.992e-01 7.120e-01 7.404e-01 7.864e-01 8.836e-01 9.581e-01 
Draco             1.04879832 18.6650 18.8368 19.0303 19.2290 19.4359 18.4219 18.7024 18.9137 19.0685 19.1953 8.613e-01 9.025e-01 9.520e-01 9.941e-01 9.997e-01 8.259e-01 8.453e-01 8.770e-01 9.387e-01 9.805e-01 
Draco             1.17483576 18.6670 18.8427 19.0449 19.2558 19.4723 18.4313 18.7217 18.9517 19.1137 19.2448 9.501e-01 9.661e-01 9.845e-01 9.985e-01 9.999e-01 9.355e-01 9.436e-01 9.569e-01 9.804e-01 9.944e-01 
Draco             1.31601950 18.6674 18.8451 19.0521 19.2687 19.4891 18.4333 18.7318 18.9707 19.1370 19.2712 9.995e-01 9.997e-01 9.999e-01 1.000e+00 1.000e+00 9.994e-01 9.995e-01 9.996e-01 9.998e-01 1.000e+00 
Draco             1.47416975 18.6674 18.8451 19.0522 19.2688 19.4892 18.4333 18.7318 18.9709 19.1372 19.2715 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Draco             1.65132542 18.6674 18.8451 19.0522 19.2688 19.4892 18.4333 18.7318 18.9709 19.1372 19.2715 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Draco             1.84977045 18.6674 18.8451 19.0522 19.2688 19.4892 18.4333 18.7318 18.9709 19.1372 19.2715 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Draco             2.07206325 18.6674 18.8451 19.0522 19.2688 19.4892 18.4333 18.7318 18.9709 19.1372 19.2715 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Draco             2.32106968 18.6674 18.8451 19.0522 19.2688 19.4892 18.4333 18.7318 18.9709 19.1372 19.2715 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Draco             2.60000000 18.6674 18.8451 19.0522 19.2688 19.4892 18.4333 18.7318 18.9709 19.1372 19.2715 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Fornax            0.01000000 15.0820 15.3627 15.9930 16.8709 17.4061 14.9246 15.0079 15.1754 15.3929 15.5701 2.006e-03 3.716e-03 1.453e-02 8.438e-02 1.908e-01 6.705e-04 9.672e-04 1.506e-03 2.644e-03 4.330e-03 
Fornax            0.01120173 15.1793 15.4580 16.0710 16.9149 17.4413 15.0228 15.1056 15.2701 15.4795 15.6533 2.516e-03 4.621e-03 1.738e-02 9.369e-02 2.073e-01 8.407e-04 1.212e-03 1.875e-03 3.240e-03 5.288e-03 
Fornax            0.01254788 15.2763 15.5525 16.1484 16.9595 17.4759 15.1211 15.2031 15.3638 15.5660 15.7354 3.156e-03 5.755e-03 2.073e-02 1.043e-01 2.242e-01 1.053e-03 1.516e-03 2.325e-03 3.964e-03 6.431e-03 
Fornax            0.01405580 15.3733 15.6462 16.2246 17.0048 17.5094 15.2193 15.3005 15.4573 15.6523 15.8182 3.953e-03 7.146e-03 2.474e-02 1.159e-01 2.428e-01 1.318e-03 1.895e-03 2.883e-03 4.849e-03 7.761e-03 
Fornax            0.01574493 15.4710 15.7389 16.3019 17.0503 17.5453 15.3174 15.3974 15.5506 15.7382 15.8997 4.940e-03 8.882e-03 2.954e-02 1.285e-01 2.626e-01 1.647e-03 2.368e-03 3.572e-03 5.922e-03 9.362e-03 
Fornax            0.01763705 15.5679 15.8322 16.3773 17.0937 17.5783 15.4155 15.4947 15.6435 15.8231 15.9813 6.170e-03 1.103e-02 3.521e-02 1.420e-01 2.830e-01 2.057e-03 2.950e-03 4.420e-03 7.220e-03 1.133e-02 
Fornax            0.01975655 15.6645 15.9265 16.4526 17.1374 17.6187 15.5135 15.5915 15.7363 15.9086 16.0623 7.719e-03 1.369e-02 4.196e-02 1.572e-01 3.057e-01 2.575e-03 3.685e-03 5.475e-03 8.825e-03 1.373e-02 
Fornax            0.02213075 15.7619 16.0194 16.5270 17.1811 17.6549 15.6111 15.6879 15.8284 15.9932 16.1434 9.657e-03 1.695e-02 4.993e-02 1.740e-01 3.299e-01 3.224e-03 4.592e-03 6.772e-03 1.075e-02 1.660e-02 
Fornax            0.02479028 15.8588 16.1115 16.6002 17.2249 17.6907 15.7088 15.7844 15.9202 16.0779 16.2226 1.207e-02 2.099e-02 5.901e-02 1.920e-01 3.570e-01 4.021e-03 5.722e-03 8.362e-03 1.309e-02 2.001e-02 
Fornax            0.02776940 15.9553 16.2025 16.6732 17.2691 17.7245 15.8068 15.8809 16.0118 16.1625 16.3010 1.509e-02 2.592e-02 6.970e-02 2.122e-01 3.849e-01 5.015e-03 7.113e-03 1.031e-02 1.592e-02 2.406e-02 
Fornax            0.03110654 16.0509 16.2940 16.7442 17.3119 17.7556 15.9044 15.9772 16.1030 16.2457 16.3805 1.880e-02 3.198e-02 8.213e-02 2.336e-01 4.143e-01 6.252e-03 8.846e-03 1.273e-02 1.930e-02 2.894e-02 
Fornax            0.03484471 16.1463 16.3831 16.8145 17.3535 17.7873 16.0016 16.0729 16.1938 16.3283 16.4585 2.344e-02 3.938e-02 9.680e-02 2.578e-01 4.445e-01 7.811e-03 1.099e-02 1.567e-02 2.342e-02 3.485e-02 
Fornax            0.03903211 16.2408 16.4732 16.8844 17.3949 17.8172 16.0988 16.1685 16.2841 16.4100 16.5347 2.923e-02 4.860e-02 1.136e-01 2.835e-01 4.761e-01 9.722e-03 1.363e-02 1.932e-02 2.842e-02 4.175e-02 
Fornax            0.04372272 16.3357 16.5617 16.9535 17.4370 17.8466 16.1961 16.2636 16.3736 16.4914 16.6102 3.641e-02 5.967e-02 1.333e-01 3.118e-01 5.079e-01 1.211e-02 1.687e-02 2.379e-02 3.445e-02 4.986e-02 
Fornax            0.04897702 16.4296 16.6496 17.0220 17.4772 17.8745 16.2928 16.3584 16.4626 16.5722 16.6846 4.523e-02 7.301e-02 1.559e-01 3.419e-01 5.414e-01 1.501e-02 2.085e-02 2.919e-02 4.165e-02 5.940e-02 
Fornax            0.05486275 16.5242 16.7369 17.0893 17.5185 17.9013 16.3888 16.4527 16.5506 16.6528 16.7585 5.599e-02 8.907e-02 1.816e-01 3.742e-01 5.765e-01 1.863e-02 2.575e-02 3.572e-02 5.032e-02 7.103e-02 
Fornax            0.06145578 16.6159 16.8228 17.1554 17.5582 17.9273 16.4852 16.5461 16.6372 16.7325 16.8312 6.917e-02 1.083e-01 2.111e-01 4.099e-01 6.124e-01 2.295e-02 3.174e-02 4.370e-02 6.067e-02 8.448e-02 
Fornax            0.06884112 16.7069 16.9069 17.2199 17.5963 17.9531 16.5806 16.6391 16.7233 16.8113 16.9023 8.546e-02 1.318e-01 2.445e-01 4.467e-01 6.493e-01 2.836e-02 3.908e-02 5.325e-02 7.306e-02 1.001e-01 
Fornax            0.07711397 16.7965 16.9881 17.2814 17.6329 17.9787 16.6758 16.7315 16.8089 16.8888 16.9715 1.055e-01 1.598e-01 2.821e-01 4.861e-01 6.845e-01 3.497e-02 4.795e-02 6.497e-02 8.791e-02 1.190e-01 
Fornax            0.08638100 16.8858 17.0679 17.3407 17.6687 18.0016 16.7702 16.8226 16.8931 16.9648 17.0396 1.294e-01 1.926e-01 3.239e-01 5.275e-01 7.207e-01 4.297e-02 5.870e-02 7.891e-02 1.051e-01 1.410e-01 
Fornax            0.09676168 16.9739 17.1464 17.3981 17.7020 18.0215 16.8640 16.9122 16.9758 17.0398 17.1060 1.582e-01 2.304e-01 3.699e-01 5.701e-01 7.560e-01 5.271e-02 7.159e-02 9.544e-02 1.254e-01 1.663e-01 
Fornax            0.10838984 17.0584 17.2216 17.4524 17.7345 18.0406 16.9565 17.0008 17.0569 17.1131 17.1713 1.927e-01 2.743e-01 4.191e-01 6.138e-01 7.898e-01 6.418e-02 8.701e-02 1.151e-01 1.497e-01 1.948e-01 
Fornax            0.12141539 17.1406 17.2930 17.5050 17.7653 18.0557 17.0479 17.0874 17.1361 17.1846 17.2343 2.342e-01 3.254e-01 4.724e-01 6.579e-01 8.192e-01 7.781e-02 1.051e-01 1.385e-01 1.781e-01 2.286e-01 
Fornax            0.13600627 17.2198 17.3608 17.5542 17.7948 18.0712 17.1374 17.1724 17.2136 17.2541 17.2957 2.819e-01 3.810e-01 5.290e-01 7.026e-01 8.483e-01 9.365e-02 1.266e-01 1.658e-01 2.111e-01 2.666e-01 
Fornax            0.15235057 17.2953 17.4264 17.6001 17.8207 18.0857 17.2252 17.2553 17.2890 17.3216 17.3554 3.364e-01 4.423e-01 5.876e-01 7.466e-01 8.759e-01 1.116e-01 1.515e-01 1.975e-01 2.487e-01 3.098e-01 
Fornax            0.17065902 17.3683 17.4871 17.6424 17.8443 18.0982 17.3097 17.3353 17.3619 17.3874 17.4133 3.983e-01 5.079e-01 6.469e-01 7.899e-01 9.006e-01 1.325e-01 1.807e-01 2.339e-01 2.914e-01 3.585e-01 
Fornax            0.19116766 17.4365 17.5435 17.6810 17.8664 18.1081 17.3912 17.4114 17.4316 17.4512 17.4707 4.665e-01 5.779e-01 7.055e-01 8.298e-01 9.215e-01 1.566e-01 2.134e-01 2.752e-01 3.399e-01 4.122e-01 
Fornax            0.21414089 17.4980 17.5933 17.7143 17.8849 18.1170 17.4672 17.4825 17.4977 17.5134 17.5290 5.380e-01 6.480e-01 7.611e-01 8.659e-01 9.404e-01 1.838e-01 2.501e-01 3.218e-01 3.940e-01 4.707e-01 
Fornax            0.23987488 17.5521 17.6368 17.7438 17.9002 18.1237 17.5323 17.5464 17.5608 17.5754 17.5900 6.116e-01 7.156e-01 8.136e-01 8.977e-01 9.560e-01 2.139e-01 2.908e-01 3.732e-01 4.521e-01 5.313e-01 
Fornax            0.26870141 17.5984 17.6731 17.7681 17.9135 18.1289 17.5848 17.6028 17.6200 17.6367 17.6523 6.848e-01 7.788e-01 8.596e-01 9.248e-01 9.678e-01 2.475e-01 3.351e-01 4.280e-01 5.147e-01 5.959e-01 
Fornax            0.30099211 17.6392 17.7032 17.7881 17.9236 18.1330 17.6291 17.6533 17.6753 17.6960 17.7142 7.541e-01 8.351e-01 8.993e-01 9.476e-01 9.778e-01 2.836e-01 3.823e-01 4.860e-01 5.794e-01 6.614e-01 
Fornax            0.33716329 17.6718 17.7268 17.8032 17.9319 18.1358 17.6671 17.6981 17.7255 17.7512 17.7742 8.160e-01 8.822e-01 9.315e-01 9.652e-01 9.853e-01 3.218e-01 4.320e-01 5.464e-01 6.453e-01 7.251e-01 
Fornax            0.37768127 17.6951 17.7449 17.8144 17.9382 18.1382 17.7011 17.7373 17.7705 17.8013 17.8308 8.664e-01 9.193e-01 9.553e-01 9.781e-01 9.909e-01 3.624e-01 4.829e-01 6.079e-01 7.094e-01 7.866e-01 
Fornax            0.42306843 17.7130 17.7583 17.8225 17.9418 18.1400 17.7300 17.7717 17.8099 17.8466 17.8816 9.060e-01 9.468e-01 9.724e-01 9.872e-01 9.949e-01 4.056e-01 5.348e-01 6.674e-01 7.695e-01 8.408e-01 
Fornax            0.47390991 17.7257 17.7672 17.8276 17.9447 18.1409 17.7549 17.8007 17.8443 17.8864 17.9286 9.363e-01 9.665e-01 9.839e-01 9.930e-01 9.974e-01 4.500e-01 5.862e-01 7.239e-01 8.238e-01 8.870e-01 
Fornax            0.53086117 17.7334 17.7728 17.8309 17.9467 18.1413 17.7752 17.8255 17.8738 17.9211 17.9701 9.575e-01 9.797e-01 9.912e-01 9.965e-01 9.988e-01 4.967e-01 6.359e-01 7.760e-01 8.698e-01 9.230e-01 
Fornax            0.59465645 17.7381 17.7760 17.8330 17.9479 18.1415 17.7914 17.8455 17.8985 17.9517 18.0074 9.720e-01 9.880e-01 9.954e-01 9.984e-01 9.995e-01 5.426e-01 6.832e-01 8.223e-01 9.071e-01 9.500e-01 
Fornax            0.66611821 17.7410 17.7780 17.8341 17.9489 18.1416 17.8038 17.8619 17.9188 17.9772 18.0403 9.817e-01 9.931e-01 9.977e-01 9.994e-01 9.998e-01 5.884e-01 7.286e-01 8.624e-01 9.362e-01 9.685e-01 
Fornax            0.74616775 17.7422 17.7789 17.8348 17.9493 18.1419 17.8130 17.8733 17.9349 17.9994 18.0687 9.881e-01 9.960e-01 9.989e-01 9.998e-01 9.999e-01 6.340e-01 7.704e-01 8.955e-01 9.576e-01 9.811e-01 
Fornax            0.83583710 17.7429 17.7794 17.8353 17.9496 18.1420 17.8200 17.8824 17.9484 18.0179 18.0939 9.923e-01 9.978e-01 9.995e-01 9.999e-01 1.000e+00 6.774e-01 8.081e-01 9.223e-01 9.727e-01 9.891e-01 
Fornax            0.93628230 17.7432 17.7797 17.8355 17.9498 18.1421 17.8249 17.8892 17.9584 18.0335 18.1166 9.950e-01 9.988e-01 9.998e-01 1.000e+00 1.000e+00 7.211e-01 8.428e-01 9.438e-01 9.831e-01 9.939e-01 
Fornax            1.04879832 17.7434 17.7799 17.8356 17.9498 18.1421 17.8281 17.8937 17.9667 18.0476 18.1374 9.968e-01 9.994e-01 9.999e-01 1.000e+00 1.000e+00 7.629e-01 8.736e-01 9.602e-01 9.899e-01 9.968e-01 
Fornax            1.17483576 17.7434 17.7800 17.8358 17.9498 18.1422 17.8300 17.8970 17.9731 18.0587 18.1562 9.980e-01 9.997e-01 1.000e+00 1.000e+00 1.000e+00 8.032e-01 9.007e-01 9.726e-01 9.941e-01 9.983e-01 
Fornax            1.31601950 17.7434 17.7800 17.8358 17.9498 18.1422 17.8327 17.8993 17.9779 18.0678 18.1733 9.988e-01 9.998e-01 1.000e+00 1.000e+00 1.000e+00 8.418e-01 9.246e-01 9.818e-01 9.966e-01 9.991e-01 
Fornax            1.47416975 17.7434 17.7800 17.8358 17.9500 18.1422 17.8334 17.9012 17.9815 18.0761 18.1881 9.993e-01 9.999e-01 1.000e+00 1.000e+00 1.000e+00 8.776e-01 9.449e-01 9.883e-01 9.982e-01 9.996e-01 
Fornax            1.65132542 17.7434 17.7800 17.8358 17.9500 18.1422 17.8339 17.9025 17.9842 18.0825 18.2028 9.996e-01 1.000e+00 1.000e+00 1.000e+00 1.000e+00 9.110e-01 9.620e-01 9.928e-01 9.990e-01 9.998e-01 
Fornax            1.84977045 17.7434 17.7800 17.8358 17.9500 18.1422 17.8340 17.9033 17.9859 18.0884 18.2142 9.998e-01 1.000e+00 1.000e+00 1.000e+00 1.000e+00 9.412e-01 9.762e-01 9.960e-01 9.995e-01 9.999e-01 
Fornax            2.07206325 17.7434 17.7800 17.8358 17.9500 18.1422 17.8343 17.9038 17.9872 18.0928 18.2232 9.999e-01 1.000e+00 1.000e+00 1.000e+00 1.000e+00 9.674e-01 9.875e-01 9.981e-01 9.998e-01 1.000e+00 
Fornax            2.32106968 17.7434 17.7800 17.8358 17.9500 18.1422 17.8343 17.9041 17.9881 18.0960 18.2316 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 9.883e-01 9.957e-01 9.994e-01 9.999e-01 1.000e+00 
Fornax            2.60000000 17.7434 17.7800 17.8358 17.9500 18.1422 17.8344 17.9042 17.9886 18.0977 18.2357 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.01000000 13.2949 14.2364 15.5117 17.0340 18.1544 13.9135 14.2976 14.7774 15.2843 15.6885 2.371e-03 4.804e-03 5.551e-02 4.395e-01 8.414e-01 2.145e-03 2.825e-03 7.885e-03 8.863e-02 2.998e-01 
Hercules          0.01120173 13.3905 14.3253 15.5825 17.0789 18.1789 14.0117 14.3939 14.8690 15.3637 15.7569 2.973e-03 5.937e-03 6.452e-02 4.894e-01 8.726e-01 2.692e-03 3.537e-03 9.639e-03 1.070e-01 3.434e-01 
Hercules          0.01254788 13.4835 14.4098 15.6512 17.1259 18.1973 14.1097 14.4880 14.9586 15.4434 15.8201 3.726e-03 7.357e-03 7.509e-02 5.370e-01 9.005e-01 3.377e-03 4.427e-03 1.180e-02 1.275e-01 3.910e-01 
Hercules          0.01405580 13.5770 14.4962 15.7188 17.1672 18.2144 14.2064 14.5817 15.0465 15.5197 15.8836 4.671e-03 9.065e-03 8.736e-02 5.897e-01 9.256e-01 4.234e-03 5.532e-03 1.445e-02 1.518e-01 4.429e-01 
Hercules          0.01574493 13.6721 14.5802 15.7819 17.2053 18.2254 14.3024 14.6760 15.1352 15.5922 15.9427 5.847e-03 1.120e-02 1.014e-01 6.430e-01 9.463e-01 5.304e-03 6.907e-03 1.761e-02 1.784e-01 4.992e-01 
Hercules          0.01763705 13.7671 14.6686 15.8486 17.2419 18.2331 14.3970 14.7705 15.2238 15.6614 15.9981 7.308e-03 1.383e-02 1.164e-01 6.978e-01 9.628e-01 6.639e-03 8.610e-03 2.159e-02 2.097e-01 5.574e-01 
Hercules          0.01975655 13.8618 14.7524 15.9180 17.2748 18.2443 14.4927 14.8642 15.3095 15.7296 16.0515 9.148e-03 1.703e-02 1.346e-01 7.493e-01 9.754e-01 8.324e-03 1.074e-02 2.647e-02 2.469e-01 6.194e-01 
Hercules          0.02213075 13.9560 14.8292 15.9775 17.3046 18.2498 14.5888 14.9576 15.3951 15.7978 16.1017 1.145e-02 2.099e-02 1.553e-01 7.950e-01 9.840e-01 1.044e-02 1.341e-02 3.232e-02 2.869e-01 6.764e-01 
Hercules          0.02479028 14.0501 14.9138 16.0409 17.3340 18.2583 14.6846 15.0493 15.4813 15.8618 16.1498 1.431e-02 2.579e-02 1.784e-01 8.358e-01 9.905e-01 1.307e-02 1.670e-02 3.938e-02 3.313e-01 7.283e-01 
Hercules          0.02776940 14.1433 14.9923 16.1050 17.3555 18.2687 14.7787 15.1400 15.5650 15.9216 16.1986 1.788e-02 3.167e-02 2.038e-01 8.730e-01 9.946e-01 1.636e-02 2.077e-02 4.794e-02 3.788e-01 7.787e-01 
Hercules          0.03110654 14.2380 15.0703 16.1595 17.3745 18.2789 14.8735 15.2299 15.6475 15.9815 16.2498 2.230e-02 3.886e-02 2.317e-01 9.050e-01 9.970e-01 2.046e-02 2.582e-02 5.833e-02 4.287e-01 8.226e-01 
Hercules          0.03484471 14.3311 15.1498 16.2191 17.3946 18.2866 14.9687 15.3202 15.7249 16.0395 16.3032 2.785e-02 4.760e-02 2.630e-01 9.331e-01 9.985e-01 2.561e-02 3.211e-02 7.070e-02 4.838e-01 8.634e-01 
Hercules          0.03903211 14.4239 15.2259 16.2774 17.4087 18.2876 15.0609 15.4094 15.7959 16.0970 16.3581 3.477e-02 5.838e-02 2.967e-01 9.538e-01 9.992e-01 3.206e-02 3.992e-02 8.608e-02 5.377e-01 8.974e-01 
Hercules          0.04372272 14.5117 15.3007 16.3340 17.4198 18.2893 15.1542 15.4977 15.8663 16.1528 16.4155 4.336e-02 7.115e-02 3.361e-01 9.692e-01 9.997e-01 4.011e-02 4.958e-02 1.039e-01 5.916e-01 9.250e-01 
Hercules          0.04897702 14.5987 15.3731 16.3859 17.4291 18.2929 15.2478 15.5852 15.9338 16.2101 16.4761 5.401e-02 8.652e-02 3.765e-01 9.804e-01 9.999e-01 5.010e-02 6.151e-02 1.252e-01 6.436e-01 9.471e-01 
Hercules          0.05486275 14.6823 15.4450 16.4337 17.4386 18.2960 15.3407 15.6679 15.9980 16.2647 16.5351 6.717e-02 1.049e-01 4.182e-01 9.883e-01 9.999e-01 6.252e-02 7.604e-02 1.506e-01 6.991e-01 9.627e-01 
Hercules          0.06145578 14.7608 15.5213 16.4753 17.4494 18.2979 15.4379 15.7463 16.0562 16.3200 16.5955 8.348e-02 1.275e-01 4.624e-01 9.932e-01 1.000e+00 7.798e-02 9.390e-02 1.807e-01 7.487e-01 9.739e-01 
Hercules          0.06884112 14.8461 15.5916 16.5192 17.4595 18.2982 15.5267 15.8214 16.1119 16.3753 16.6664 1.038e-01 1.545e-01 5.100e-01 9.963e-01 1.000e+00 9.735e-02 1.161e-01 2.166e-01 7.962e-01 9.829e-01 
Hercules          0.07711397 14.9310 15.6593 16.5656 17.4706 18.3007 15.6077 15.8925 16.1678 16.4371 16.7331 1.289e-01 1.863e-01 5.624e-01 9.979e-01 1.000e+00 1.213e-01 1.431e-01 2.582e-01 8.359e-01 9.892e-01 
Hercules          0.08638100 15.0168 15.7232 16.6038 17.4790 18.3011 15.6823 15.9578 16.2215 16.5002 16.8009 1.596e-01 2.243e-01 6.142e-01 9.990e-01 1.000e+00 1.508e-01 1.759e-01 3.064e-01 8.711e-01 9.931e-01 
Hercules          0.09676168 15.1073 15.7884 16.6417 17.4888 18.3014 15.7505 16.0142 16.2720 16.5599 16.8779 1.971e-01 2.687e-01 6.692e-01 9.995e-01 1.000e+00 1.871e-01 2.155e-01 3.598e-01 9.005e-01 9.958e-01 
Hercules          0.10838984 15.1818 15.8517 16.6732 17.4967 18.3028 15.8128 16.0602 16.3191 16.6219 16.9554 2.432e-01 3.211e-01 7.240e-01 9.998e-01 1.000e+00 2.318e-01 2.633e-01 4.204e-01 9.272e-01 9.975e-01 
Hercules          0.12141539 15.2602 15.9139 16.7055 17.5116 18.3029 15.8584 16.1020 16.3655 16.6837 17.0317 2.990e-01 3.819e-01 7.787e-01 9.999e-01 1.000e+00 2.865e-01 3.210e-01 4.868e-01 9.461e-01 9.985e-01 
Hercules          0.13600627 15.3371 15.9669 16.7345 17.5226 18.3030 15.8855 16.1406 16.4149 16.7469 17.1023 3.663e-01 4.517e-01 8.294e-01 1.000e+00 1.000e+00 3.529e-01 3.893e-01 5.595e-01 9.619e-01 9.991e-01 
Hercules          0.15235057 15.4056 16.0139 16.7624 17.5387 18.3111 15.9056 16.1741 16.4627 16.8089 17.1753 4.460e-01 5.311e-01 8.745e-01 1.000e+00 1.000e+00 4.323e-01 4.696e-01 6.373e-01 9.741e-01 9.995e-01 
Hercules          0.17065902 15.4623 16.0580 16.7909 17.5540 18.3171 15.9192 16.2041 16.5097 16.8710 17.2418 5.395e-01 6.196e-01 9.130e-01 1.000e+00 1.000e+00 5.261e-01 5.623e-01 7.180e-01 9.836e-01 9.997e-01 
Hercules          0.19116766 15.5310 16.0966 16.8123 17.5619 18.3247 15.9292 16.2214 16.5501 16.9276 17.3076 6.472e-01 7.162e-01 9.454e-01 1.000e+00 1.000e+00 6.348e-01 6.669e-01 8.002e-01 9.904e-01 9.999e-01 
Hercules          0.21414089 15.5798 16.1318 16.8288 17.5776 18.3303 15.9363 16.2394 16.5938 16.9801 17.3738 7.660e-01 8.176e-01 9.708e-01 1.000e+00 1.000e+00 7.564e-01 7.809e-01 8.782e-01 9.951e-01 9.999e-01 
Hercules          0.23987488 15.6099 16.1611 16.8474 17.5899 18.3460 15.9396 16.2492 16.6290 17.0331 17.4262 8.876e-01 9.150e-01 9.886e-01 1.000e+00 1.000e+00 8.823e-01 8.958e-01 9.463e-01 9.981e-01 1.000e+00 
Hercules          0.26870141 15.6338 16.1854 16.8625 17.6004 18.3495 15.9421 16.2540 16.6521 17.0663 17.4643 9.834e-01 9.878e-01 9.986e-01 1.000e+00 1.000e+00 9.825e-01 9.847e-01 9.927e-01 9.998e-01 1.000e+00 
Hercules          0.30099211 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.33716329 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.37768127 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.42306843 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.47390991 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.53086117 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.59465645 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.66611821 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.74616775 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.83583710 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          0.93628230 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          1.04879832 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          1.17483576 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          1.31601950 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          1.47416975 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          1.65132542 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          1.84977045 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          2.07206325 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          2.32106968 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Hercules          2.60000000 15.6390 16.1895 16.8649 17.6029 18.3495 15.9422 16.2544 16.6560 17.0726 17.4705 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             0.01000000 15.5110 15.7788 16.2545 16.6742 16.9186 15.1866 15.2564 15.3408 15.4139 15.4747 1.962e-03 6.611e-03 2.666e-02 8.232e-02 1.530e-01 1.120e-03 1.728e-03 2.777e-03 4.180e-03 7.789e-03 
Leo I             0.01120173 15.6054 15.8655 16.3161 16.7147 16.9531 15.2838 15.3522 15.4317 15.5005 15.5584 2.445e-03 8.017e-03 3.093e-02 9.033e-02 1.668e-01 1.403e-03 2.150e-03 3.417e-03 5.145e-03 9.485e-03 
Leo I             0.01254788 15.7005 15.9520 16.3783 16.7566 16.9874 15.3807 15.4468 15.5219 15.5866 15.6418 3.040e-03 9.772e-03 3.584e-02 9.931e-02 1.813e-01 1.756e-03 2.672e-03 4.208e-03 6.321e-03 1.158e-02 
Leo I             0.01405580 15.7950 16.0375 16.4387 16.7980 17.0216 15.4777 15.5416 15.6117 15.6730 15.7261 3.774e-03 1.188e-02 4.154e-02 1.093e-01 1.974e-01 2.197e-03 3.320e-03 5.165e-03 7.756e-03 1.412e-02 
Leo I             0.01574493 15.8874 16.1235 16.4991 16.8386 17.0567 15.5745 15.6358 15.7018 15.7589 15.8106 4.683e-03 1.435e-02 4.773e-02 1.204e-01 2.149e-01 2.747e-03 4.118e-03 6.343e-03 9.519e-03 1.728e-02 
Leo I             0.01763705 15.9801 16.2093 16.5595 16.8793 17.0909 15.6715 15.7298 15.7911 15.8454 15.8942 5.789e-03 1.732e-02 5.500e-02 1.328e-01 2.343e-01 3.437e-03 5.105e-03 7.769e-03 1.168e-02 2.118e-02 
Leo I             0.01975655 16.0739 16.2944 16.6197 16.9205 17.1259 15.7670 15.8237 15.8800 15.9315 15.9782 7.163e-03 2.081e-02 6.336e-02 1.463e-01 2.562e-01 4.304e-03 6.333e-03 9.519e-03 1.428e-02 2.592e-02 
Leo I             0.02213075 16.1671 16.3768 16.6789 16.9619 17.1596 15.8621 15.9161 15.9689 16.0180 16.0624 8.875e-03 2.497e-02 7.287e-02 1.616e-01 2.792e-01 5.386e-03 7.845e-03 1.167e-02 1.747e-02 3.161e-02 
Leo I             0.02479028 16.2584 16.4584 16.7392 17.0022 17.1923 15.9561 16.0082 16.0571 16.1038 16.1465 1.099e-02 3.003e-02 8.374e-02 1.782e-01 3.022e-01 6.718e-03 9.708e-03 1.428e-02 2.132e-02 3.831e-02 
Leo I             0.02776940 16.3503 16.5407 16.7992 17.0440 17.2251 16.0500 16.0992 16.1454 16.1902 16.2313 1.358e-02 3.590e-02 9.579e-02 1.963e-01 3.289e-01 8.381e-03 1.201e-02 1.744e-02 2.605e-02 4.656e-02 
Leo I             0.03110654 16.4413 16.6210 16.8580 17.0841 17.2572 16.1417 16.1890 16.2332 16.2766 16.3180 1.673e-02 4.274e-02 1.094e-01 2.161e-01 3.577e-01 1.046e-02 1.481e-02 2.127e-02 3.183e-02 5.658e-02 
Leo I             0.03484471 16.5304 16.7006 16.9155 17.1243 17.2905 16.2321 16.2774 16.3200 16.3630 16.4040 2.076e-02 5.097e-02 1.251e-01 2.381e-01 3.912e-01 1.304e-02 1.830e-02 2.590e-02 3.872e-02 6.871e-02 
Leo I             0.03903211 16.6201 16.7790 16.9726 17.1638 17.3243 16.3217 16.3646 16.4066 16.4494 16.4907 2.565e-02 6.056e-02 1.430e-01 2.610e-01 4.260e-01 1.624e-02 2.257e-02 3.150e-02 4.708e-02 8.289e-02 
Leo I             0.04372272 16.7071 16.8544 17.0294 17.2040 17.3572 16.4082 16.4508 16.4930 16.5356 16.5781 3.164e-02 7.209e-02 1.627e-01 2.872e-01 4.619e-01 2.022e-02 2.780e-02 3.829e-02 5.704e-02 1.001e-01 
Leo I             0.04897702 16.7916 16.9296 17.0857 17.2445 17.3899 16.4928 16.5354 16.5782 16.6221 16.6665 3.891e-02 8.540e-02 1.850e-01 3.152e-01 5.016e-01 2.515e-02 3.418e-02 4.647e-02 6.889e-02 1.202e-01 
Leo I             0.05486275 16.8755 17.0026 17.1408 17.2848 17.4206 16.5749 16.6191 16.6628 16.7089 16.7560 4.759e-02 1.011e-01 2.100e-01 3.463e-01 5.456e-01 3.122e-02 4.193e-02 5.625e-02 8.312e-02 1.447e-01 
Leo I             0.06145578 16.9574 17.0727 17.1966 17.3252 17.4531 16.6539 16.7012 16.7466 16.7962 16.8448 5.823e-02 1.193e-01 2.376e-01 3.787e-01 5.890e-01 3.877e-02 5.139e-02 6.808e-02 1.002e-01 1.731e-01 
Leo I             0.06884112 17.0369 17.1401 17.2505 17.3650 17.4859 16.7307 16.7816 16.8300 16.8828 16.9352 7.093e-02 1.404e-01 2.680e-01 4.166e-01 6.331e-01 4.823e-02 6.304e-02 8.223e-02 1.207e-01 2.057e-01 
Leo I             0.07711397 17.1116 17.2041 17.3039 17.4066 17.5190 16.8042 16.8603 16.9124 16.9688 17.0252 8.632e-02 1.640e-01 3.010e-01 4.580e-01 6.786e-01 5.976e-02 7.715e-02 9.923e-02 1.450e-01 2.419e-01 
Leo I             0.08638100 17.1804 17.2654 17.3565 17.4483 17.5512 16.8758 16.9374 16.9936 17.0545 17.1148 1.047e-01 1.910e-01 3.366e-01 5.033e-01 7.262e-01 7.388e-02 9.424e-02 1.194e-01 1.736e-01 2.842e-01 
Leo I             0.09676168 17.2446 17.3225 17.4073 17.4924 17.5850 16.9449 17.0126 17.0740 17.1399 17.2041 1.269e-01 2.219e-01 3.755e-01 5.521e-01 7.701e-01 9.115e-02 1.147e-01 1.433e-01 2.069e-01 3.321e-01 
Leo I             0.10838984 17.3010 17.3751 17.4562 17.5376 17.6235 17.0114 17.0861 17.1531 17.2237 17.2924 1.536e-01 2.569e-01 4.169e-01 6.017e-01 8.111e-01 1.125e-01 1.395e-01 1.713e-01 2.446e-01 3.844e-01 
Leo I             0.12141539 17.3492 17.4235 17.5028 17.5844 17.6691 17.0743 17.1575 17.2303 17.3073 17.3818 1.847e-01 2.966e-01 4.601e-01 6.537e-01 8.531e-01 1.386e-01 1.694e-01 2.043e-01 2.881e-01 4.433e-01 
Leo I             0.13600627 17.3927 17.4662 17.5470 17.6324 17.7229 17.1327 17.2273 17.3061 17.3897 17.4699 2.215e-01 3.413e-01 5.059e-01 7.046e-01 8.915e-01 1.704e-01 2.049e-01 2.432e-01 3.374e-01 5.046e-01 
Leo I             0.15235057 17.4289 17.5051 17.5882 17.6798 17.7796 17.1884 17.2948 17.3802 17.4703 17.5574 2.653e-01 3.913e-01 5.558e-01 7.540e-01 9.214e-01 2.088e-01 2.468e-01 2.883e-01 3.939e-01 5.687e-01 
Leo I             0.17065902 17.4600 17.5391 17.6264 17.7281 17.8395 17.2390 17.3597 17.4527 17.5491 17.6440 3.163e-01 4.463e-01 6.081e-01 8.017e-01 9.469e-01 2.551e-01 2.962e-01 3.404e-01 4.565e-01 6.360e-01 
Leo I             0.19116766 17.4843 17.5696 17.6623 17.7756 17.9030 17.2839 17.4217 17.5230 17.6264 17.7282 3.755e-01 5.069e-01 6.615e-01 8.459e-01 9.654e-01 3.106e-01 3.540e-01 4.001e-01 5.233e-01 6.998e-01 
Leo I             0.21414089 17.5005 17.5951 17.6961 17.8209 17.9683 17.3246 17.4782 17.5910 17.7017 17.8097 4.434e-01 5.723e-01 7.161e-01 8.846e-01 9.789e-01 3.765e-01 4.212e-01 4.680e-01 5.947e-01 7.610e-01 
Leo I             0.23987488 17.5147 17.6167 17.7267 17.8652 18.0334 17.3592 17.5303 17.6557 17.7739 17.8890 5.213e-01 6.418e-01 7.700e-01 9.180e-01 9.875e-01 4.543e-01 4.989e-01 5.447e-01 6.692e-01 8.198e-01 
Leo I             0.26870141 17.5248 17.6346 17.7562 17.9073 18.0936 17.3879 17.5785 17.7178 17.8429 17.9674 6.069e-01 7.142e-01 8.225e-01 9.456e-01 9.933e-01 5.440e-01 5.863e-01 6.294e-01 7.445e-01 8.723e-01 
Leo I             0.30099211 17.5313 17.6495 17.7830 17.9467 18.1499 17.4114 17.6218 17.7753 17.9076 18.0412 7.005e-01 7.892e-01 8.736e-01 9.672e-01 9.968e-01 6.457e-01 6.831e-01 7.203e-01 8.185e-01 9.178e-01 
Leo I             0.33716329 17.5358 17.6612 17.8066 17.9840 18.2041 17.4316 17.6591 17.8270 17.9672 18.1086 7.991e-01 8.633e-01 9.214e-01 9.827e-01 9.987e-01 7.576e-01 7.861e-01 8.146e-01 8.871e-01 9.540e-01 
Leo I             0.37768127 17.5379 17.6696 17.8252 18.0147 18.2522 17.4454 17.6881 17.8723 18.0199 18.1684 8.971e-01 9.321e-01 9.626e-01 9.931e-01 9.996e-01 8.729e-01 8.894e-01 9.061e-01 9.470e-01 9.802e-01 
Leo I             0.42306843 17.5394 17.6752 17.8383 18.0363 18.2854 17.4524 17.7080 17.9063 18.0596 18.2133 9.786e-01 9.864e-01 9.928e-01 9.988e-01 9.999e-01 9.729e-01 9.768e-01 9.807e-01 9.898e-01 9.965e-01 
Leo I             0.47390991 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             0.53086117 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             0.59465645 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             0.66611821 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             0.74616775 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             0.83583710 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             0.93628230 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             1.04879832 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             1.17483576 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             1.31601950 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             1.47416975 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             1.65132542 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             1.84977045 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             2.07206325 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             2.32106968 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo I             2.60000000 17.5397 17.6765 17.8415 18.0418 18.2942 17.4547 17.7127 17.9150 18.0697 18.2250 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.01000000 16.0694 16.5147 17.0556 17.6234 18.1961 15.3012 15.4022 15.5165 15.6674 15.8318 7.301e-03 3.345e-02 1.454e-01 4.379e-01 7.232e-01 4.166e-03 7.175e-03 1.759e-02 7.545e-02 1.678e-01 
Leo II            0.01120173 16.1609 16.5893 17.1052 17.6646 18.2218 15.3956 15.4934 15.6022 15.7461 15.9028 9.101e-03 3.973e-02 1.648e-01 4.845e-01 7.608e-01 5.220e-03 8.845e-03 2.143e-02 9.074e-02 1.992e-01 
Leo II            0.01254788 16.2505 16.6633 17.1586 17.7062 18.2453 15.4900 15.5841 15.6869 15.8231 15.9719 1.130e-02 4.680e-02 1.852e-01 5.323e-01 7.944e-01 6.523e-03 1.090e-02 2.614e-02 1.086e-01 2.340e-01 
Leo II            0.01405580 16.3396 16.7372 17.2066 17.7428 18.2643 15.5853 15.6745 15.7713 15.8983 16.0368 1.387e-02 5.481e-02 2.082e-01 5.799e-01 8.287e-01 8.130e-03 1.341e-02 3.176e-02 1.289e-01 2.719e-01 
Leo II            0.01574493 16.4295 16.8086 17.2533 17.7812 18.2791 15.6792 15.7636 15.8552 15.9721 16.0978 1.696e-02 6.399e-02 2.336e-01 6.266e-01 8.603e-01 1.013e-02 1.645e-02 3.853e-02 1.522e-01 3.133e-01 
Leo II            0.01763705 16.5195 16.8785 17.2987 17.8141 18.2914 15.7714 15.8523 15.9372 16.0450 16.1599 2.071e-02 7.492e-02 2.620e-01 6.762e-01 8.887e-01 1.263e-02 2.021e-02 4.670e-02 1.797e-01 3.604e-01 
Leo II            0.01975655 16.6079 16.9480 17.3465 17.8448 18.3031 15.8633 15.9395 16.0190 16.1162 16.2213 2.537e-02 8.713e-02 2.931e-01 7.243e-01 9.140e-01 1.576e-02 2.481e-02 5.655e-02 2.115e-01 4.126e-01 
Leo II            0.02213075 16.6945 17.0183 17.3922 17.8719 18.3129 15.9525 16.0251 16.1001 16.1859 16.2795 3.100e-02 1.006e-01 3.273e-01 7.685e-01 9.353e-01 1.962e-02 3.044e-02 6.851e-02 2.456e-01 4.675e-01 
Leo II            0.02479028 16.7796 17.0849 17.4359 17.8952 18.3213 16.0407 16.1089 16.1790 16.2545 16.3393 3.793e-02 1.163e-01 3.679e-01 8.101e-01 9.534e-01 2.441e-02 3.729e-02 8.239e-02 2.849e-01 5.242e-01 
Leo II            0.02776940 16.8657 17.1484 17.4801 17.9175 18.3296 16.1279 16.1902 16.2559 16.3240 16.3999 4.638e-02 1.348e-01 4.097e-01 8.482e-01 9.679e-01 3.032e-02 4.554e-02 9.926e-02 3.279e-01 5.794e-01 
Leo II            0.03110654 16.9501 17.2089 17.5222 17.9358 18.3361 16.2096 16.2688 16.3294 16.3941 16.4656 5.687e-02 1.563e-01 4.514e-01 8.830e-01 9.782e-01 3.767e-02 5.546e-02 1.190e-01 3.747e-01 6.359e-01 
Leo II            0.03484471 17.0315 17.2706 17.5619 17.9499 18.3427 16.2824 16.3402 16.4003 16.4658 16.5338 6.925e-02 1.799e-01 4.973e-01 9.125e-01 9.863e-01 4.676e-02 6.755e-02 1.423e-01 4.242e-01 6.956e-01 
Leo II            0.03903211 17.1090 17.3308 17.5990 17.9635 18.3452 16.3439 16.4052 16.4692 16.5405 16.6117 8.456e-02 2.059e-01 5.441e-01 9.369e-01 9.920e-01 5.793e-02 8.227e-02 1.691e-01 4.746e-01 7.487e-01 
Leo II            0.04372272 17.1870 17.3896 17.6342 17.9732 18.3487 16.3921 16.4627 16.5386 16.6181 16.6919 1.027e-01 2.354e-01 5.918e-01 9.562e-01 9.956e-01 7.163e-02 9.987e-02 1.996e-01 5.268e-01 7.969e-01 
Leo II            0.04897702 17.2597 17.4449 17.6680 17.9815 18.3511 16.4274 16.5121 16.6078 16.6970 16.7736 1.245e-01 2.685e-01 6.405e-01 9.705e-01 9.976e-01 8.856e-02 1.209e-01 2.349e-01 5.799e-01 8.423e-01 
Leo II            0.05486275 17.3293 17.4981 17.7010 17.9901 18.3535 16.4536 16.5547 16.6759 16.7763 16.8554 1.507e-01 3.066e-01 6.910e-01 9.806e-01 9.988e-01 1.091e-01 1.459e-01 2.752e-01 6.346e-01 8.829e-01 
Leo II            0.06145578 17.3929 17.5474 17.7319 17.9970 18.3556 16.4782 16.5918 16.7441 16.8544 16.9375 1.807e-01 3.477e-01 7.397e-01 9.880e-01 9.994e-01 1.343e-01 1.758e-01 3.208e-01 6.868e-01 9.128e-01 
Leo II            0.06884112 17.4501 17.5927 17.7611 18.0043 18.3569 16.4956 16.6230 16.8073 16.9324 17.0172 2.174e-01 3.927e-01 7.834e-01 9.926e-01 9.997e-01 1.652e-01 2.111e-01 3.717e-01 7.356e-01 9.370e-01 
Leo II            0.07711397 17.4999 17.6324 17.7887 18.0127 18.3577 16.5109 16.6503 16.8696 17.0094 17.0981 2.598e-01 4.418e-01 8.263e-01 9.957e-01 9.999e-01 2.025e-01 2.531e-01 4.276e-01 7.822e-01 9.563e-01 
Leo II            0.08638100 17.5405 17.6688 17.8147 18.0217 18.3582 16.5209 16.6746 16.9281 17.0865 17.1798 3.099e-01 4.957e-01 8.652e-01 9.975e-01 1.000e+00 2.473e-01 3.019e-01 4.881e-01 8.256e-01 9.706e-01 
Leo II            0.09676168 17.5737 17.6985 17.8394 18.0321 18.3585 16.5282 16.6939 16.9827 17.1603 17.2593 3.672e-01 5.520e-01 8.986e-01 9.987e-01 1.000e+00 3.007e-01 3.587e-01 5.533e-01 8.637e-01 9.812e-01 
Leo II            0.10838984 17.5978 17.7235 17.8628 18.0489 18.3586 16.5336 16.7103 17.0341 17.2319 17.3378 4.329e-01 6.123e-01 9.277e-01 9.993e-01 1.000e+00 3.650e-01 4.247e-01 6.211e-01 8.975e-01 9.879e-01 
Leo II            0.12141539 17.6138 17.7451 17.8866 18.0683 18.3588 16.5393 16.7245 17.0803 17.3013 17.4144 5.087e-01 6.759e-01 9.496e-01 9.996e-01 1.000e+00 4.411e-01 5.004e-01 6.896e-01 9.257e-01 9.926e-01 
Leo II            0.13600627 17.6234 17.7607 17.9081 18.0904 18.3617 16.5434 16.7364 17.1216 17.3687 17.4898 5.938e-01 7.409e-01 9.672e-01 9.998e-01 1.000e+00 5.288e-01 5.852e-01 7.593e-01 9.492e-01 9.957e-01 
Leo II            0.15235057 17.6301 17.7713 17.9275 18.1115 18.3669 16.5457 16.7448 17.1587 17.4317 17.5599 6.862e-01 8.077e-01 9.801e-01 9.999e-01 1.000e+00 6.286e-01 6.785e-01 8.269e-01 9.672e-01 9.977e-01 
Leo II            0.17065902 17.6336 17.7777 17.9435 18.1326 18.3770 16.5478 16.7526 17.1912 17.4907 17.6259 7.840e-01 8.730e-01 9.894e-01 1.000e+00 1.000e+00 7.389e-01 7.780e-01 8.894e-01 9.814e-01 9.989e-01 
Leo II            0.19116766 17.6365 17.7835 17.9573 18.1520 18.3898 16.5483 16.7577 17.2190 17.5424 17.6869 8.820e-01 9.337e-01 9.956e-01 1.000e+00 1.000e+00 8.540e-01 8.783e-01 9.442e-01 9.916e-01 9.996e-01 
Leo II            0.21414089 17.6369 17.7871 17.9658 18.1643 18.4043 16.5485 16.7609 17.2382 17.5825 17.7356 9.681e-01 9.829e-01 9.991e-01 1.000e+00 1.000e+00 9.594e-01 9.669e-01 9.861e-01 9.981e-01 9.999e-01 
Leo II            0.23987488 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.26870141 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.30099211 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.33716329 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.37768127 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.42306843 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.47390991 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.53086117 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.59465645 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.66611821 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.74616775 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.83583710 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            0.93628230 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            1.04879832 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            1.17483576 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            1.31601950 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            1.47416975 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            1.65132542 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            1.84977045 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            2.07206325 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            2.32106968 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo II            2.60000000 17.6383 17.7876 17.9690 18.1698 18.4084 16.5486 16.7622 17.2437 17.5963 17.7521 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.01000000 11.4738 13.4301 15.1056 16.4889 17.6179 12.8234 13.7252 14.5316 15.1090 15.5238 6.802e-03 1.157e-02 7.180e-02 6.382e-01 9.966e-01 6.355e-03 7.953e-03 1.635e-02 1.745e-01 8.050e-01 
Leo IV            0.01120173 11.5653 13.5079 15.1800 16.5298 17.6386 12.9209 13.8081 14.6171 15.1906 15.5966 8.536e-03 1.438e-02 8.364e-02 6.896e-01 9.983e-01 7.975e-03 9.935e-03 2.003e-02 2.059e-01 8.423e-01 
Leo IV            0.01254788 11.6561 13.5793 15.2533 16.5785 17.6620 13.0161 13.8852 14.7020 15.2729 15.6707 1.070e-02 1.781e-02 9.641e-02 7.400e-01 9.992e-01 1.000e-02 1.240e-02 2.460e-02 2.417e-01 8.822e-01 
Leo IV            0.01405580 11.7441 13.6484 15.3208 16.6251 17.6938 13.1103 13.9584 14.7824 15.3559 15.7469 1.340e-02 2.206e-02 1.122e-01 7.864e-01 9.996e-01 1.253e-02 1.547e-02 3.009e-02 2.825e-01 9.086e-01 
Leo IV            0.01574493 11.8181 13.7140 15.3878 16.6696 17.7287 13.2069 14.0262 14.8652 15.4373 15.8248 1.675e-02 2.726e-02 1.293e-01 8.284e-01 9.999e-01 1.569e-02 1.929e-02 3.665e-02 3.275e-01 9.304e-01 
Leo IV            0.01763705 11.8765 13.7786 15.4570 16.7155 17.7398 13.2957 14.0953 14.9468 15.5142 15.9013 2.093e-02 3.359e-02 1.507e-01 8.678e-01 9.999e-01 1.963e-02 2.401e-02 4.476e-02 3.748e-01 9.503e-01 
Leo IV            0.01975655 11.9483 13.8329 15.5178 16.7619 17.7549 13.3789 14.1573 15.0288 15.5960 15.9806 2.617e-02 4.135e-02 1.738e-01 9.005e-01 1.000e+00 2.460e-02 2.996e-02 5.463e-02 4.222e-01 9.626e-01 
Leo IV            0.02213075 12.0074 13.8909 15.5795 16.7915 17.7689 13.4748 14.2220 15.1095 15.6717 16.0604 3.272e-02 5.070e-02 1.998e-01 9.290e-01 1.000e+00 3.081e-02 3.730e-02 6.652e-02 4.755e-01 9.733e-01 
Leo IV            0.02479028 12.0933 13.9671 15.6387 16.8384 17.7788 13.5611 14.2898 15.1891 15.7457 16.1381 4.086e-02 6.220e-02 2.287e-01 9.507e-01 1.000e+00 3.855e-02 4.638e-02 8.112e-02 5.320e-01 9.813e-01 
Leo IV            0.02776940 12.1687 14.0240 15.6910 16.8818 17.7950 13.6364 14.3510 15.2669 15.8234 16.2202 5.096e-02 7.630e-02 2.612e-01 9.671e-01 1.000e+00 4.819e-02 5.759e-02 9.851e-02 5.906e-01 9.877e-01 
Leo IV            0.03110654 12.2485 14.0851 15.7466 16.9212 17.8148 13.7159 14.4164 15.3443 15.8991 16.2999 6.349e-02 9.330e-02 2.972e-01 9.791e-01 1.000e+00 6.021e-02 7.133e-02 1.189e-01 6.426e-01 9.925e-01 
Leo IV            0.03484471 12.3281 14.1478 15.8002 16.9696 17.8198 13.7916 14.4691 15.4180 15.9739 16.3758 7.921e-02 1.138e-01 3.379e-01 9.868e-01 1.000e+00 7.522e-02 8.846e-02 1.434e-01 6.934e-01 9.956e-01 
Leo IV            0.03903211 12.3969 14.1909 15.8586 17.0045 17.8371 13.8651 14.5276 15.4915 16.0509 16.4403 9.867e-02 1.388e-01 3.813e-01 9.925e-01 1.000e+00 9.394e-02 1.096e-01 1.729e-01 7.396e-01 9.972e-01 
Leo IV            0.04372272 12.4749 14.2425 15.9058 17.0381 17.8471 13.9259 14.5765 15.5623 16.1291 16.5168 1.227e-01 1.684e-01 4.283e-01 9.959e-01 1.000e+00 1.171e-01 1.352e-01 2.072e-01 7.851e-01 9.983e-01 
Leo IV            0.04897702 12.5337 14.2869 15.9573 17.0773 17.8749 13.9644 14.6331 15.6285 16.1996 16.5925 1.522e-01 2.045e-01 4.790e-01 9.979e-01 1.000e+00 1.458e-01 1.666e-01 2.474e-01 8.296e-01 9.989e-01 
Leo IV            0.05486275 12.6051 14.3321 16.0096 17.1059 17.9103 14.0005 14.6940 15.6924 16.2657 16.6669 1.884e-01 2.462e-01 5.322e-01 9.989e-01 1.000e+00 1.810e-01 2.048e-01 2.942e-01 8.679e-01 9.994e-01 
Leo IV            0.06145578 12.6469 14.3836 16.0576 17.1444 17.9405 14.0327 14.7402 15.7528 16.3396 16.7452 2.327e-01 2.961e-01 5.909e-01 9.995e-01 1.000e+00 2.244e-01 2.512e-01 3.494e-01 8.993e-01 9.997e-01 
Leo IV            0.06884112 12.6864 14.4240 16.1076 17.1917 17.9924 14.0643 14.7775 15.8089 16.4133 16.8254 2.870e-01 3.561e-01 6.521e-01 9.998e-01 1.000e+00 2.779e-01 3.075e-01 4.125e-01 9.257e-01 9.998e-01 
Leo IV            0.07711397 12.7351 14.4586 16.1523 17.2305 18.0230 14.0873 14.8226 15.8626 16.4853 16.9063 3.525e-01 4.247e-01 7.105e-01 9.999e-01 1.000e+00 3.427e-01 3.744e-01 4.828e-01 9.456e-01 9.999e-01 
Leo IV            0.08638100 12.7693 14.4928 16.1896 17.2655 18.0591 14.1158 14.8548 15.9158 16.5528 16.9710 4.306e-01 5.039e-01 7.693e-01 9.999e-01 1.000e+00 4.205e-01 4.532e-01 5.610e-01 9.620e-01 9.999e-01 
Leo IV            0.09676168 12.8039 14.5256 16.2240 17.2869 18.0979 14.1336 14.8912 15.9653 16.6144 17.0502 5.226e-01 5.929e-01 8.270e-01 1.000e+00 1.000e+00 5.127e-01 5.449e-01 6.467e-01 9.749e-01 1.000e+00 
Leo IV            0.10838984 12.8241 14.5517 16.2456 17.3157 18.1322 14.1451 14.9235 16.0167 16.6744 17.1248 6.291e-01 6.919e-01 8.809e-01 1.000e+00 1.000e+00 6.201e-01 6.493e-01 7.383e-01 9.846e-01 1.000e+00 
Leo IV            0.12141539 12.8498 14.5799 16.2776 17.3430 18.1575 14.1520 14.9451 16.0597 16.7349 17.1831 7.484e-01 7.963e-01 9.278e-01 1.000e+00 1.000e+00 7.414e-01 7.642e-01 8.318e-01 9.916e-01 1.000e+00 
Leo IV            0.13600627 12.8782 14.6081 16.3027 17.3649 18.1714 14.1540 14.9644 16.0923 16.7851 17.2418 8.724e-01 8.995e-01 9.678e-01 1.000e+00 1.000e+00 8.683e-01 8.815e-01 9.194e-01 9.966e-01 1.000e+00 
Leo IV            0.15235057 12.8839 14.6225 16.3193 17.3802 18.1855 14.1547 14.9817 16.1145 16.8227 17.2878 9.765e-01 9.820e-01 9.947e-01 1.000e+00 1.000e+00 9.756e-01 9.784e-01 9.860e-01 9.995e-01 1.000e+00 
Leo IV            0.17065902 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.19116766 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.21414089 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.23987488 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.26870141 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.30099211 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.33716329 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.37768127 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.42306843 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.47390991 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.53086117 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.59465645 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.66611821 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.74616775 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.83583710 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            0.93628230 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            1.04879832 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            1.17483576 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            1.31601950 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            1.47416975 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            1.65132542 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            1.84977045 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            2.07206325 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            2.32106968 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo IV            2.60000000 12.8845 14.6282 16.3232 17.3814 18.1893 14.1547 14.9851 16.1204 16.8309 17.2974 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.01000000 13.4196 14.4869 15.4257 16.5358 17.7213 13.6466 14.2082 14.6554 15.1466 15.6860 3.725e-02 4.982e-02 1.103e-01 3.752e-01 9.572e-01 3.579e-02 4.076e-02 5.581e-02 1.052e-01 5.419e-01 
Leo V             0.01120173 13.4935 14.5691 15.4980 16.6011 17.7695 13.7302 14.2957 14.7424 15.2319 15.7682 4.661e-02 6.155e-02 1.305e-01 4.137e-01 9.712e-01 4.484e-02 5.083e-02 6.864e-02 1.267e-01 5.917e-01 
Leo V             0.01254788 13.5676 14.6456 15.5662 16.6579 17.8185 13.8032 14.3833 14.8315 15.3156 15.8488 5.826e-02 7.593e-02 1.537e-01 4.532e-01 9.801e-01 5.612e-02 6.332e-02 8.419e-02 1.519e-01 6.468e-01 
Leo V             0.01405580 13.6444 14.7215 15.6349 16.7100 17.8627 13.8809 14.4698 14.9162 15.3981 15.9274 7.271e-02 9.352e-02 1.807e-01 4.958e-01 9.884e-01 7.016e-02 7.873e-02 1.030e-01 1.811e-01 6.917e-01 
Leo V             0.01574493 13.7157 14.7971 15.7032 16.7634 17.9090 13.9555 14.5569 15.0001 15.4808 16.0053 9.062e-02 1.150e-01 2.114e-01 5.430e-01 9.935e-01 8.759e-02 9.773e-02 1.258e-01 2.152e-01 7.391e-01 
Leo V             0.01763705 13.7905 14.8705 15.7719 16.8158 17.9432 14.0243 14.6429 15.0810 15.5626 16.0846 1.127e-01 1.410e-01 2.472e-01 5.911e-01 9.964e-01 1.092e-01 1.211e-01 1.532e-01 2.559e-01 7.848e-01 
Leo V             0.01975655 13.8676 14.9358 15.8359 16.8708 17.9801 14.0846 14.7267 15.1628 15.6442 16.1588 1.403e-01 1.727e-01 2.884e-01 6.437e-01 9.981e-01 1.362e-01 1.500e-01 1.864e-01 3.031e-01 8.313e-01 
Leo V             0.02213075 13.9353 15.0052 15.8985 16.9274 18.0196 14.1467 14.8089 15.2437 15.7199 16.2372 1.744e-01 2.109e-01 3.347e-01 6.940e-01 9.990e-01 1.696e-01 1.854e-01 2.261e-01 3.575e-01 8.713e-01 
Leo V             0.02479028 13.9943 15.0687 15.9626 16.9732 18.0598 14.1915 14.8859 15.3236 15.7906 16.3173 2.163e-01 2.568e-01 3.876e-01 7.442e-01 9.995e-01 2.108e-01 2.286e-01 2.735e-01 4.160e-01 9.014e-01 
Leo V             0.02776940 14.0586 15.1354 16.0234 17.0200 18.0971 14.2325 14.9641 15.4017 15.8673 16.3957 2.673e-01 3.116e-01 4.465e-01 7.940e-01 9.998e-01 2.611e-01 2.808e-01 3.294e-01 4.801e-01 9.270e-01 
Leo V             0.03110654 14.1250 15.2006 16.0817 17.0702 18.1264 14.2635 15.0414 15.4784 15.9379 16.4718 3.290e-01 3.760e-01 5.116e-01 8.391e-01 9.999e-01 3.224e-01 3.435e-01 3.949e-01 5.512e-01 9.477e-01 
Leo V             0.03484471 14.1620 15.2599 16.1351 17.1156 18.1589 14.3145 15.1126 15.5541 16.0109 16.5477 4.036e-01 4.519e-01 5.839e-01 8.803e-01 9.999e-01 3.967e-01 4.187e-01 4.710e-01 6.261e-01 9.632e-01 
Leo V             0.03903211 14.2063 15.3192 16.1886 17.1567 18.1859 14.3614 15.1782 15.6245 16.0820 16.6208 4.927e-01 5.397e-01 6.623e-01 9.169e-01 1.000e+00 4.858e-01 5.076e-01 5.581e-01 7.048e-01 9.759e-01 
Leo V             0.04372272 14.2488 15.3706 16.2391 17.2003 18.2254 14.3976 15.2408 15.6922 16.1485 16.6931 5.966e-01 6.392e-01 7.450e-01 9.472e-01 1.000e+00 5.901e-01 6.102e-01 6.557e-01 7.828e-01 9.847e-01 
Leo V             0.04897702 14.2856 15.4161 16.2880 17.2460 18.2619 14.4297 15.2950 15.7537 16.2110 16.7594 7.142e-01 7.483e-01 8.286e-01 9.703e-01 1.000e+00 7.086e-01 7.251e-01 7.614e-01 8.584e-01 9.914e-01 
Leo V             0.05486275 14.3157 15.4592 16.3297 17.2825 18.3050 14.4568 15.3459 15.8099 16.2678 16.8184 8.400e-01 8.617e-01 9.096e-01 9.869e-01 1.000e+00 8.363e-01 8.469e-01 8.697e-01 9.280e-01 9.963e-01 
Leo V             0.06145578 14.3403 15.4912 16.3582 17.3083 18.3309 14.4731 15.3835 15.8508 16.3139 16.8625 9.584e-01 9.648e-01 9.780e-01 9.973e-01 1.000e+00 9.573e-01 9.605e-01 9.671e-01 9.832e-01 9.993e-01 
Leo V             0.06884112 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.07711397 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.08638100 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.09676168 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.10838984 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.12141539 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.13600627 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.15235057 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.17065902 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.19116766 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.21414089 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.23987488 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.26870141 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.30099211 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.33716329 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.37768127 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.42306843 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.47390991 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.53086117 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.59465645 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.66611821 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.74616775 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.83583710 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             0.93628230 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             1.04879832 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             1.17483576 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             1.31601950 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             1.47416975 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             1.65132542 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             1.84977045 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             2.07206325 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             2.32106968 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo V             2.60000000 14.3465 15.5009 16.3698 17.3123 18.3416 14.4877 15.3945 15.8648 16.3273 16.8766 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.01000000 15.1468 15.6504 16.2148 16.9249 17.7334 14.7976 15.0109 15.2330 15.4857 15.7301 3.007e-02 4.637e-02 1.328e-01 4.101e-01 9.063e-01 2.814e-02 3.391e-02 5.080e-02 1.081e-01 4.247e-01 
Leo T             0.01120173 15.2329 15.7303 16.2809 16.9692 17.7539 14.8919 15.1020 15.3207 15.5644 15.8065 3.758e-02 5.702e-02 1.542e-01 4.529e-01 9.323e-01 3.525e-02 4.219e-02 6.206e-02 1.289e-01 4.767e-01 
Leo T             0.01254788 15.3249 15.8120 16.3449 17.0160 17.7847 14.9861 15.1918 15.4056 15.6412 15.8796 4.691e-02 6.993e-02 1.786e-01 4.966e-01 9.515e-01 4.411e-02 5.245e-02 7.577e-02 1.536e-01 5.315e-01 
Leo T             0.01405580 15.4126 15.8908 16.4067 17.0559 17.7969 15.0796 15.2804 15.4892 15.7153 15.9544 5.849e-02 8.555e-02 2.056e-01 5.454e-01 9.674e-01 5.514e-02 6.512e-02 9.224e-02 1.822e-01 5.878e-01 
Leo T             0.01574493 15.5007 15.9678 16.4686 17.0980 17.8107 15.1721 15.3672 15.5723 15.7890 16.0255 7.285e-02 1.043e-01 2.359e-01 6.004e-01 9.797e-01 6.885e-02 8.073e-02 1.120e-01 2.161e-01 6.454e-01 
Leo T             0.01763705 15.5843 16.0405 16.5280 17.1374 17.8262 15.2588 15.4521 15.6527 15.8654 16.0999 9.059e-02 1.269e-01 2.701e-01 6.506e-01 9.871e-01 8.588e-02 9.986e-02 1.357e-01 2.535e-01 6.995e-01 
Leo T             0.01975655 15.6708 16.1138 16.5865 17.1848 17.8420 15.3483 15.5357 15.7315 15.9421 16.1746 1.128e-01 1.545e-01 3.086e-01 7.018e-01 9.926e-01 1.071e-01 1.235e-01 1.641e-01 2.970e-01 7.575e-01 
Leo T             0.02213075 15.7553 16.1844 16.6458 17.2216 17.8539 15.4326 15.6165 15.8096 16.0173 16.2506 1.401e-01 1.876e-01 3.518e-01 7.523e-01 9.958e-01 1.335e-01 1.526e-01 1.982e-01 3.455e-01 8.108e-01 
Leo T             0.02479028 15.8378 16.2532 16.7039 17.2546 17.8705 15.5152 15.6935 15.8854 16.0915 16.3297 1.737e-01 2.271e-01 3.995e-01 7.983e-01 9.978e-01 1.662e-01 1.878e-01 2.386e-01 3.990e-01 8.582e-01 
Leo T             0.02776940 15.9170 16.3185 16.7595 17.2885 17.8793 15.5891 15.7663 15.9601 16.1649 16.4046 2.149e-01 2.739e-01 4.523e-01 8.402e-01 9.988e-01 2.062e-01 2.307e-01 2.862e-01 4.586e-01 8.941e-01 
Leo T             0.03110654 15.9877 16.3807 16.8145 17.3237 17.8959 15.6538 15.8394 16.0332 16.2375 16.4771 2.648e-01 3.288e-01 5.097e-01 8.750e-01 9.994e-01 2.551e-01 2.822e-01 3.415e-01 5.223e-01 9.233e-01 
Leo T             0.03484471 16.0578 16.4380 16.8638 17.3609 17.9173 15.7094 15.9069 16.1036 16.3088 16.5531 3.255e-01 3.934e-01 5.709e-01 9.066e-01 9.997e-01 3.150e-01 3.443e-01 4.063e-01 5.910e-01 9.462e-01 
Leo T             0.03903211 16.1223 16.4967 16.9105 17.3943 17.9334 15.7538 15.9698 16.1719 16.3789 16.6254 3.988e-01 4.683e-01 6.372e-01 9.332e-01 9.999e-01 3.875e-01 4.181e-01 4.807e-01 6.631e-01 9.627e-01 
Leo T             0.04372272 16.1824 16.5503 16.9578 17.4246 17.9518 15.7841 16.0312 16.2380 16.4482 16.6930 4.851e-01 5.531e-01 7.075e-01 9.549e-01 1.000e+00 4.739e-01 5.045e-01 5.651e-01 7.353e-01 9.760e-01 
Leo T             0.04897702 16.2394 16.5973 17.0004 17.4596 17.9797 15.8055 16.0882 16.3016 16.5148 16.7634 5.856e-01 6.480e-01 7.793e-01 9.714e-01 1.000e+00 5.751e-01 6.038e-01 6.582e-01 8.068e-01 9.854e-01 
Leo T             0.05486275 16.2910 16.6432 17.0398 17.4932 18.0089 15.8167 16.1365 16.3600 16.5786 16.8296 6.995e-01 7.507e-01 8.506e-01 9.843e-01 1.000e+00 6.906e-01 7.146e-01 7.587e-01 8.746e-01 9.920e-01 
Leo T             0.06145578 16.3277 16.6845 17.0737 17.5151 18.0319 15.8288 16.1811 16.4141 16.6353 16.8908 8.226e-01 8.565e-01 9.182e-01 9.930e-01 1.000e+00 8.164e-01 8.329e-01 8.619e-01 9.342e-01 9.965e-01 
Leo T             0.06884112 16.3569 16.7132 17.0983 17.5373 18.0475 15.8376 16.2165 16.4587 16.6787 16.9376 9.404e-01 9.530e-01 9.744e-01 9.982e-01 1.000e+00 9.380e-01 9.443e-01 9.549e-01 9.803e-01 9.991e-01 
Leo T             0.07711397 16.3703 16.7241 17.1100 17.5450 18.0514 15.8398 16.2311 16.4792 16.6997 16.9591 9.996e-01 9.997e-01 9.998e-01 1.000e+00 1.000e+00 9.996e-01 9.996e-01 9.997e-01 9.999e-01 1.000e+00 
Leo T             0.08638100 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.09676168 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.10838984 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.12141539 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.13600627 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.15235057 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.17065902 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.19116766 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.21414089 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.23987488 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.26870141 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.30099211 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.33716329 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.37768127 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.42306843 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.47390991 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.53086117 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.59465645 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.66611821 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.74616775 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.83583710 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             0.93628230 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             1.04879832 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             1.17483576 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             1.31601950 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             1.47416975 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             1.65132542 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             1.84977045 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             2.07206325 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             2.32106968 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Leo T             2.60000000 16.3704 16.7242 17.1100 17.5450 18.0514 15.8398 16.2312 16.4793 16.6998 16.9592 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Sculptor          0.01000000 15.8348 16.1696 16.9042 17.5493 17.8963 15.1993 15.2856 15.4497 15.5968 15.6995 1.769e-03 4.149e-03 2.214e-02 8.621e-02 1.660e-01 3.830e-04 5.804e-04 9.119e-04 1.468e-03 2.236e-03 
Sculptor          0.01120173 15.9326 16.2606 16.9680 17.5888 17.9296 15.2975 15.3826 15.5411 15.6824 15.7821 2.215e-03 5.128e-03 2.557e-02 9.447e-02 1.786e-01 4.779e-04 7.226e-04 1.128e-03 1.799e-03 2.724e-03 
Sculptor          0.01254788 16.0301 16.3518 17.0303 17.6276 17.9636 15.3959 15.4793 15.6330 15.7676 15.8645 2.769e-03 6.320e-03 2.950e-02 1.035e-01 1.922e-01 5.948e-04 9.000e-04 1.393e-03 2.200e-03 3.320e-03 
Sculptor          0.01405580 16.1270 16.4438 17.0924 17.6671 17.9980 15.4941 15.5763 15.7241 15.8531 15.9469 3.459e-03 7.791e-03 3.418e-02 1.134e-01 2.071e-01 7.404e-04 1.119e-03 1.717e-03 2.693e-03 4.039e-03 
Sculptor          0.01574493 16.2236 16.5340 17.1547 17.7073 18.0309 15.5921 15.6731 15.8156 15.9380 16.0284 4.317e-03 9.600e-03 3.961e-02 1.245e-01 2.239e-01 9.195e-04 1.387e-03 2.116e-03 3.297e-03 4.904e-03 
Sculptor          0.01763705 16.3203 16.6241 17.2162 17.7467 18.0617 15.6903 15.7692 15.9062 16.0226 16.1096 5.382e-03 1.183e-02 4.578e-02 1.366e-01 2.413e-01 1.139e-03 1.722e-03 2.602e-03 4.024e-03 5.965e-03 
Sculptor          0.01975655 16.4176 16.7127 17.2778 17.7856 18.0939 15.7882 15.8655 15.9971 16.1066 16.1906 6.718e-03 1.449e-02 5.297e-02 1.494e-01 2.586e-01 1.417e-03 2.136e-03 3.207e-03 4.908e-03 7.231e-03 
Sculptor          0.02213075 16.5126 16.8017 17.3401 17.8239 18.1246 15.8857 15.9618 16.0875 16.1907 16.2716 8.377e-03 1.777e-02 6.072e-02 1.630e-01 2.793e-01 1.759e-03 2.649e-03 3.955e-03 5.987e-03 8.786e-03 
Sculptor          0.02479028 16.6074 16.8898 17.4008 17.8617 18.1545 15.9827 16.0574 16.1770 16.2745 16.3519 1.043e-02 2.178e-02 6.991e-02 1.781e-01 2.997e-01 2.180e-03 3.284e-03 4.876e-03 7.298e-03 1.066e-02 
Sculptor          0.02776940 16.7035 16.9772 17.4620 17.8992 18.1854 16.0797 16.1527 16.2660 16.3576 16.4320 1.296e-02 2.667e-02 8.020e-02 1.946e-01 3.228e-01 2.707e-03 4.054e-03 5.991e-03 8.892e-03 1.288e-02 
Sculptor          0.03110654 16.7978 17.0631 17.5222 17.9356 18.2167 16.1775 16.2479 16.3546 16.4407 16.5114 1.609e-02 3.253e-02 9.195e-02 2.123e-01 3.464e-01 3.348e-03 5.006e-03 7.348e-03 1.081e-02 1.552e-02 
Sculptor          0.03484471 16.8930 17.1485 17.5807 17.9725 18.2473 16.2744 16.3432 16.4432 16.5233 16.5894 2.005e-02 3.967e-02 1.050e-01 2.313e-01 3.712e-01 4.141e-03 6.191e-03 9.026e-03 1.317e-02 1.874e-02 
Sculptor          0.03903211 16.9876 17.2332 17.6392 18.0091 18.2750 16.3717 16.4380 16.5308 16.6055 16.6673 2.501e-02 4.821e-02 1.200e-01 2.517e-01 3.961e-01 5.129e-03 7.636e-03 1.106e-02 1.600e-02 2.265e-02 
Sculptor          0.04372272 17.0814 17.3169 17.6968 18.0451 18.3047 16.4684 16.5321 16.6179 16.6872 16.7454 3.103e-02 5.854e-02 1.369e-01 2.742e-01 4.227e-01 6.325e-03 9.406e-03 1.356e-02 1.944e-02 2.728e-02 
Sculptor          0.04897702 17.1749 17.4004 17.7551 18.0813 18.3319 16.5649 16.6256 16.7046 16.7683 16.8220 3.828e-02 7.064e-02 1.559e-01 2.983e-01 4.503e-01 7.780e-03 1.155e-02 1.661e-02 2.357e-02 3.292e-02 
Sculptor          0.05486275 17.2669 17.4816 17.8109 18.1165 18.3573 16.6611 16.7185 16.7908 16.8489 16.8984 4.704e-02 8.509e-02 1.768e-01 3.240e-01 4.782e-01 9.535e-03 1.414e-02 2.026e-02 2.857e-02 3.964e-02 
Sculptor          0.06145578 17.3580 17.5611 17.8668 18.1518 18.3813 16.7564 16.8105 16.8760 16.9289 16.9752 5.762e-02 1.022e-01 2.007e-01 3.510e-01 5.071e-01 1.169e-02 1.732e-02 2.470e-02 3.458e-02 4.776e-02 
Sculptor          0.06884112 17.4485 17.6396 17.9199 18.1868 18.4068 16.8517 16.9016 16.9605 17.0082 17.0501 7.120e-02 1.218e-01 2.278e-01 3.805e-01 5.398e-01 1.431e-02 2.118e-02 3.021e-02 4.184e-02 5.751e-02 
Sculptor          0.07711397 17.5358 17.7166 17.9729 18.2202 18.4301 16.9460 16.9921 17.0442 17.0868 17.1253 8.754e-02 1.451e-01 2.574e-01 4.125e-01 5.709e-01 1.747e-02 2.579e-02 3.675e-02 5.057e-02 6.927e-02 
Sculptor          0.08638100 17.6229 17.7927 18.0238 18.2537 18.4542 17.0400 17.0814 17.1267 17.1648 17.2000 1.071e-01 1.717e-01 2.891e-01 4.457e-01 6.038e-01 2.125e-02 3.130e-02 4.461e-02 6.091e-02 8.310e-02 
Sculptor          0.09676168 17.7088 17.8651 18.0741 18.2853 18.4765 17.1327 17.1695 17.2083 17.2420 17.2739 1.304e-01 2.013e-01 3.245e-01 4.807e-01 6.353e-01 2.575e-02 3.796e-02 5.402e-02 7.330e-02 9.966e-02 
Sculptor          0.10838984 17.7923 17.9349 18.1212 18.3160 18.4976 17.2238 17.2560 17.2889 17.3184 17.3481 1.576e-01 2.365e-01 3.631e-01 5.174e-01 6.691e-01 3.101e-02 4.586e-02 6.518e-02 8.811e-02 1.185e-01 
Sculptor          0.12141539 17.8716 18.0011 18.1669 18.3462 18.5170 17.3129 17.3406 17.3683 17.3946 17.4217 1.891e-01 2.754e-01 4.047e-01 5.560e-01 7.026e-01 3.736e-02 5.529e-02 7.844e-02 1.058e-01 1.411e-01 
Sculptor          0.13600627 17.9506 18.0654 18.2114 18.3750 18.5358 17.3993 17.4229 17.4463 17.4703 17.4959 2.247e-01 3.186e-01 4.495e-01 5.959e-01 7.340e-01 4.483e-02 6.640e-02 9.405e-02 1.267e-01 1.683e-01 
Sculptor          0.15235057 18.0268 18.1260 18.2539 18.4030 18.5547 17.4812 17.5020 17.5233 17.5460 17.5717 2.646e-01 3.651e-01 4.961e-01 6.360e-01 7.656e-01 5.383e-02 7.948e-02 1.125e-01 1.513e-01 1.990e-01 
Sculptor          0.17065902 18.0972 18.1829 18.2944 18.4292 18.5725 17.5572 17.5774 17.5987 17.6215 17.6483 3.065e-01 4.155e-01 5.445e-01 6.766e-01 7.966e-01 6.443e-02 9.497e-02 1.339e-01 1.793e-01 2.344e-01 
Sculptor          0.19116766 18.1625 18.2362 18.3324 18.4538 18.5884 17.6270 17.6497 17.6726 17.6971 17.7258 3.564e-01 4.706e-01 5.949e-01 7.170e-01 8.254e-01 7.673e-02 1.128e-01 1.583e-01 2.118e-01 2.753e-01 
Sculptor          0.21414089 18.2223 18.2855 18.3684 18.4766 18.6011 17.6921 17.7184 17.7449 17.7721 17.8038 4.060e-01 5.259e-01 6.467e-01 7.570e-01 8.521e-01 9.149e-02 1.335e-01 1.866e-01 2.491e-01 3.217e-01 
Sculptor          0.23987488 18.2755 18.3306 18.4013 18.4980 18.6161 17.7535 17.7837 17.8145 17.8452 17.8802 4.597e-01 5.819e-01 6.968e-01 7.959e-01 8.768e-01 1.083e-01 1.574e-01 2.192e-01 2.912e-01 3.748e-01 
Sculptor          0.26870141 18.3198 18.3701 18.4313 18.5183 18.6277 17.8109 17.8459 17.8815 17.9169 17.9560 5.133e-01 6.384e-01 7.456e-01 8.329e-01 9.013e-01 1.279e-01 1.845e-01 2.554e-01 3.385e-01 4.324e-01 
Sculptor          0.30099211 18.3580 18.4034 18.4593 18.5364 18.6378 17.8657 17.9050 17.9456 17.9860 18.0296 5.650e-01 6.923e-01 7.914e-01 8.669e-01 9.229e-01 1.508e-01 2.150e-01 2.959e-01 3.897e-01 4.933e-01 
Sculptor          0.33716329 18.3888 18.4320 18.4836 18.5526 18.6479 17.9163 17.9607 18.0067 18.0526 18.1005 6.180e-01 7.431e-01 8.338e-01 8.976e-01 9.426e-01 1.779e-01 2.496e-01 3.404e-01 4.457e-01 5.584e-01 
Sculptor          0.37768127 18.4123 18.4556 18.5044 18.5681 18.6565 17.9645 18.0128 18.0643 18.1160 18.1699 6.656e-01 7.899e-01 8.709e-01 9.243e-01 9.595e-01 2.083e-01 2.885e-01 3.880e-01 5.047e-01 6.239e-01 
Sculptor          0.42306843 18.4306 18.4736 18.5217 18.5816 18.6658 18.0080 18.0617 18.1183 18.1758 18.2368 7.124e-01 8.305e-01 9.030e-01 9.461e-01 9.733e-01 2.421e-01 3.305e-01 4.389e-01 5.665e-01 6.902e-01 
Sculptor          0.47390991 18.4445 18.4876 18.5359 18.5939 18.6733 18.0467 18.1062 18.1684 18.2317 18.3010 7.549e-01 8.672e-01 9.295e-01 9.634e-01 9.834e-01 2.803e-01 3.767e-01 4.925e-01 6.289e-01 7.528e-01 
Sculptor          0.53086117 18.4545 18.4984 18.5471 18.6043 18.6812 18.0803 18.1464 18.2141 18.2844 18.3617 7.940e-01 8.973e-01 9.504e-01 9.766e-01 9.906e-01 3.224e-01 4.263e-01 5.485e-01 6.892e-01 8.089e-01 
Sculptor          0.59465645 18.4612 18.5060 18.5554 18.6132 18.6894 18.1112 18.1825 18.2563 18.3337 18.4206 8.289e-01 9.227e-01 9.661e-01 9.860e-01 9.952e-01 3.693e-01 4.784e-01 6.041e-01 7.460e-01 8.589e-01 
Sculptor          0.66611821 18.4653 18.5110 18.5611 18.6205 18.6954 18.1365 18.2147 18.2936 18.3790 18.4752 8.609e-01 9.429e-01 9.779e-01 9.920e-01 9.978e-01 4.220e-01 5.331e-01 6.593e-01 7.982e-01 9.002e-01 
Sculptor          0.74616775 18.4687 18.5144 18.5655 18.6259 18.7025 18.1574 18.2419 18.3274 18.4212 18.5284 8.894e-01 9.587e-01 9.858e-01 9.957e-01 9.991e-01 4.802e-01 5.906e-01 7.136e-01 8.443e-01 9.318e-01 
Sculptor          0.83583710 18.4706 18.5166 18.5687 18.6303 18.7086 18.1735 18.2654 18.3573 18.4602 18.5782 9.153e-01 9.708e-01 9.912e-01 9.979e-01 9.997e-01 5.419e-01 6.491e-01 7.653e-01 8.834e-01 9.550e-01 
Sculptor          0.93628230 18.4717 18.5179 18.5709 18.6334 18.7137 18.1849 18.2837 18.3831 18.4954 18.6232 9.360e-01 9.802e-01 9.948e-01 9.990e-01 9.999e-01 6.074e-01 7.088e-01 8.136e-01 9.163e-01 9.718e-01 
Sculptor          1.04879832 18.4727 18.5190 18.5723 18.6354 18.7168 18.1928 18.2991 18.4061 18.5269 18.6660 9.531e-01 9.871e-01 9.970e-01 9.996e-01 1.000e+00 6.756e-01 7.672e-01 8.581e-01 9.427e-01 9.834e-01 
Sculptor          1.17483576 18.4730 18.5196 18.5733 18.6374 18.7221 18.2004 18.3111 18.4251 18.5568 18.7041 9.677e-01 9.919e-01 9.984e-01 9.998e-01 1.000e+00 7.454e-01 8.237e-01 8.979e-01 9.629e-01 9.908e-01 
Sculptor          1.31601950 18.4733 18.5199 18.5738 18.6388 18.7248 18.2048 18.3199 18.4412 18.5817 18.7402 9.795e-01 9.954e-01 9.992e-01 9.999e-01 1.000e+00 8.161e-01 8.769e-01 9.322e-01 9.780e-01 9.952e-01 
Sculptor          1.47416975 18.4736 18.5204 18.5741 18.6395 18.7284 18.2076 18.3262 18.4543 18.6032 18.7712 9.888e-01 9.977e-01 9.996e-01 1.000e+00 1.000e+00 8.843e-01 9.252e-01 9.607e-01 9.887e-01 9.978e-01 
Sculptor          1.65132542 18.4736 18.5205 18.5743 18.6401 18.7300 18.2103 18.3309 18.4636 18.6192 18.7977 9.953e-01 9.991e-01 9.999e-01 1.000e+00 1.000e+00 9.451e-01 9.658e-01 9.829e-01 9.955e-01 9.992e-01 
Sculptor          1.84977045 18.4736 18.5206 18.5744 18.6404 18.7307 18.2111 18.3345 18.4692 18.6307 18.8173 9.993e-01 9.999e-01 1.000e+00 1.000e+00 1.000e+00 9.911e-01 9.946e-01 9.974e-01 9.994e-01 9.999e-01 
Sculptor          2.07206325 18.4737 18.5206 18.5745 18.6404 18.7309 18.2112 18.3349 18.4702 18.6325 18.8213 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Sculptor          2.32106968 18.4737 18.5206 18.5745 18.6404 18.7309 18.2112 18.3349 18.4702 18.6325 18.8213 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Sculptor          2.60000000 18.4737 18.5206 18.5745 18.6404 18.7309 18.2112 18.3349 18.4702 18.6325 18.8213 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.01000000 16.4562 17.0228 17.6717 18.3457 19.0304 15.1151 15.3429 15.5495 15.7510 15.9601 1.603e-03 4.037e-03 2.378e-02 1.070e-01 3.676e-01 1.409e-03 1.968e-03 3.535e-03 7.557e-03 4.049e-02 
Segue 1           0.01120173 16.5471 17.1087 17.7406 18.3946 19.0679 15.2107 15.4377 15.6414 15.8380 16.0404 2.010e-03 4.956e-03 2.760e-02 1.177e-01 3.983e-01 1.769e-03 2.465e-03 4.362e-03 9.255e-03 4.883e-02 
Segue 1           0.01254788 16.6371 17.1924 17.8070 18.4425 19.1047 15.3065 15.5327 15.7334 15.9248 16.1228 2.518e-03 6.071e-03 3.216e-02 1.297e-01 4.320e-01 2.219e-03 3.080e-03 5.379e-03 1.136e-02 5.863e-02 
Segue 1           0.01405580 16.7287 17.2771 17.8736 18.4910 19.1414 15.4010 15.6269 15.8246 16.0127 16.2029 3.153e-03 7.460e-03 3.732e-02 1.430e-01 4.644e-01 2.781e-03 3.840e-03 6.631e-03 1.388e-02 7.008e-02 
Segue 1           0.01574493 16.8191 17.3619 17.9408 18.5387 19.1775 15.4955 15.7179 15.9147 16.1002 16.2833 3.944e-03 9.128e-03 4.312e-02 1.588e-01 5.050e-01 3.484e-03 4.786e-03 8.160e-03 1.691e-02 8.374e-02 
Segue 1           0.01763705 16.9079 17.4482 18.0102 18.5874 19.2123 15.5888 15.8100 16.0046 16.1856 16.3629 4.930e-03 1.121e-02 5.002e-02 1.756e-01 5.426e-01 4.362e-03 5.959e-03 1.001e-02 2.052e-02 1.004e-01 
Segue 1           0.01975655 16.9996 17.5321 18.0763 18.6319 19.2495 15.6825 15.9021 16.0946 16.2724 16.4398 6.172e-03 1.373e-02 5.802e-02 1.933e-01 5.848e-01 5.469e-03 7.432e-03 1.231e-02 2.509e-02 1.203e-01 
Segue 1           0.02213075 17.0934 17.6134 18.1420 18.6795 19.2862 15.7765 15.9942 16.1839 16.3587 16.5222 7.722e-03 1.675e-02 6.741e-02 2.133e-01 6.317e-01 6.857e-03 9.273e-03 1.513e-02 3.060e-02 1.441e-01 
Segue 1           0.02479028 17.1874 17.6922 18.2061 18.7276 19.3202 15.8696 16.0849 16.2732 16.4447 16.6032 9.652e-03 2.047e-02 7.786e-02 2.360e-01 6.715e-01 8.592e-03 1.155e-02 1.856e-02 3.726e-02 1.711e-01 
Segue 1           0.02776940 17.2763 17.7733 18.2718 18.7755 19.3498 15.9612 16.1740 16.3610 16.5299 16.6859 1.205e-02 2.498e-02 8.992e-02 2.584e-01 7.114e-01 1.076e-02 1.436e-02 2.274e-02 4.546e-02 2.016e-01 
Segue 1           0.03110654 17.3657 17.8537 18.3350 18.8211 19.3799 16.0540 16.2634 16.4492 16.6145 16.7668 1.504e-02 3.041e-02 1.031e-01 2.835e-01 7.545e-01 1.345e-02 1.784e-02 2.780e-02 5.513e-02 2.368e-01 
Segue 1           0.03484471 17.4552 17.9302 18.4008 18.8665 19.4106 16.1451 16.3533 16.5361 16.6990 16.8470 1.878e-02 3.702e-02 1.185e-01 3.133e-01 7.943e-01 1.685e-02 2.217e-02 3.404e-02 6.691e-02 2.745e-01 
Segue 1           0.03903211 17.5410 18.0081 18.4623 18.9129 19.4339 16.2371 16.4427 16.6226 16.7822 16.9271 2.345e-02 4.522e-02 1.354e-01 3.498e-01 8.308e-01 2.110e-02 2.755e-02 4.154e-02 8.100e-02 3.179e-01 
Segue 1           0.04372272 17.6195 18.0816 18.5241 18.9596 19.4552 16.3227 16.5312 16.7076 16.8648 17.0098 2.925e-02 5.497e-02 1.546e-01 3.868e-01 8.687e-01 2.640e-02 3.419e-02 5.061e-02 9.827e-02 3.615e-01 
Segue 1           0.04897702 17.6973 18.1540 18.5825 19.0073 19.4869 16.4104 16.6189 16.7924 16.9484 17.0929 3.645e-02 6.661e-02 1.766e-01 4.255e-01 8.992e-01 3.300e-02 4.236e-02 6.153e-02 1.180e-01 4.126e-01 
Segue 1           0.05486275 17.7740 18.2268 18.6421 19.0522 19.5145 16.4965 16.7045 16.8758 17.0306 17.1763 4.534e-02 8.058e-02 2.019e-01 4.711e-01 9.235e-01 4.120e-02 5.236e-02 7.467e-02 1.415e-01 4.668e-01 
Segue 1           0.06145578 17.8439 18.3005 18.7000 19.0990 19.5350 16.5816 16.7874 16.9587 17.1128 17.2568 5.638e-02 9.724e-02 2.298e-01 5.162e-01 9.454e-01 5.141e-02 6.474e-02 9.043e-02 1.681e-01 5.255e-01 
Segue 1           0.06884112 17.9200 18.3681 18.7573 19.1420 19.5519 16.6610 16.8672 17.0391 17.1960 17.3397 7.014e-02 1.176e-01 2.620e-01 5.650e-01 9.613e-01 6.424e-02 8.007e-02 1.095e-01 1.994e-01 5.874e-01 
Segue 1           0.07711397 17.9948 18.4307 18.8142 19.1821 19.5733 16.7349 16.9489 17.1208 17.2785 17.4241 8.708e-02 1.413e-01 2.965e-01 6.132e-01 9.745e-01 8.019e-02 9.869e-02 1.323e-01 2.368e-01 6.418e-01 
Segue 1           0.08638100 18.0637 18.4906 18.8691 19.2263 19.5919 16.8093 17.0245 17.2014 17.3602 17.5067 1.081e-01 1.695e-01 3.358e-01 6.622e-01 9.845e-01 9.994e-02 1.214e-01 1.593e-01 2.795e-01 6.987e-01 
Segue 1           0.09676168 18.1343 18.5524 18.9212 19.2654 19.6094 16.8725 17.0973 17.2804 17.4398 17.5891 1.339e-01 2.029e-01 3.775e-01 7.094e-01 9.906e-01 1.243e-01 1.490e-01 1.912e-01 3.257e-01 7.515e-01 
Segue 1           0.10838984 18.1974 18.6126 18.9716 19.3098 19.6357 16.9314 17.1678 17.3581 17.5190 17.6720 1.656e-01 2.418e-01 4.229e-01 7.620e-01 9.946e-01 1.545e-01 1.825e-01 2.292e-01 3.791e-01 8.020e-01 
Segue 1           0.12141539 18.2585 18.6680 19.0208 19.3515 19.6681 16.9845 17.2375 17.4337 17.5981 17.7527 2.046e-01 2.876e-01 4.721e-01 8.096e-01 9.971e-01 1.917e-01 2.233e-01 2.740e-01 4.388e-01 8.430e-01 
Segue 1           0.13600627 18.3121 18.7212 19.0681 19.3929 19.7022 17.0314 17.3031 17.5078 17.6763 17.8351 2.516e-01 3.407e-01 5.251e-01 8.530e-01 9.986e-01 2.373e-01 2.724e-01 3.263e-01 5.033e-01 8.798e-01 
Segue 1           0.15235057 18.3606 18.7702 19.1155 19.4361 19.7385 17.0638 17.3665 17.5815 17.7533 17.9150 3.085e-01 4.021e-01 5.819e-01 8.901e-01 9.993e-01 2.928e-01 3.306e-01 3.870e-01 5.700e-01 9.117e-01 
Segue 1           0.17065902 18.4198 18.8169 19.1604 19.4773 19.7742 17.0908 17.4263 17.6550 17.8288 17.9960 3.764e-01 4.725e-01 6.427e-01 9.211e-01 9.997e-01 3.597e-01 3.994e-01 4.567e-01 6.393e-01 9.370e-01 
Segue 1           0.19116766 18.4733 18.8643 19.2036 19.5191 19.8165 17.1146 17.4817 17.7242 17.9023 18.0727 4.568e-01 5.506e-01 7.058e-01 9.464e-01 9.999e-01 4.397e-01 4.796e-01 5.358e-01 7.103e-01 9.570e-01 
Segue 1           0.21414089 18.5096 18.9017 19.2417 19.5532 19.8602 17.1278 17.5359 17.7902 17.9736 18.1474 5.509e-01 6.377e-01 7.712e-01 9.664e-01 9.999e-01 5.344e-01 5.727e-01 6.244e-01 7.812e-01 9.726e-01 
Segue 1           0.23987488 18.5495 18.9360 19.2746 19.5887 19.9040 17.1311 17.5830 17.8508 18.0390 18.2191 6.586e-01 7.318e-01 8.370e-01 9.807e-01 1.000e+00 6.441e-01 6.775e-01 7.209e-01 8.487e-01 9.843e-01 
Segue 1           0.26870141 18.5798 18.9642 19.3057 19.6230 19.9428 17.1374 17.6238 17.9062 18.1005 18.2877 7.764e-01 8.296e-01 9.004e-01 9.904e-01 1.000e+00 7.655e-01 7.905e-01 8.217e-01 9.112e-01 9.920e-01 
Segue 1           0.30099211 18.5970 18.9878 19.3329 19.6538 19.9789 17.1428 17.6570 17.9545 18.1549 18.3454 8.962e-01 9.235e-01 9.571e-01 9.967e-01 1.000e+00 8.903e-01 9.036e-01 9.194e-01 9.635e-01 9.972e-01 
Segue 1           0.33716329 18.6127 19.0032 19.3543 19.6744 20.0093 17.1462 17.6776 17.9888 18.1929 18.3889 9.923e-01 9.945e-01 9.971e-01 9.998e-01 1.000e+00 9.918e-01 9.929e-01 9.942e-01 9.976e-01 9.998e-01 
Segue 1           0.37768127 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.42306843 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.47390991 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.53086117 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.59465645 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.66611821 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.74616775 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.83583710 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           0.93628230 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           1.04879832 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           1.17483576 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           1.31601950 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           1.47416975 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           1.65132542 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           1.84977045 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           2.07206325 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           2.32106968 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 1           2.60000000 18.6134 19.0040 19.3555 19.6765 20.0119 17.1464 17.6794 17.9912 18.1955 18.3916 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.01000000 13.1926 13.8802 15.0288 16.3691 18.0200 13.3633 13.6830 14.1979 14.7700 15.2134 1.321e-02 2.056e-02 6.950e-02 4.162e-01 9.023e-01 6.266e-03 7.255e-03 1.138e-02 5.862e-02 3.560e-01 
Segue 2           0.01120173 13.2694 13.9489 15.0954 16.4159 18.0385 13.4562 13.7699 14.2869 14.8588 15.2823 1.602e-02 2.454e-02 7.934e-02 4.537e-01 9.309e-01 7.802e-03 9.006e-03 1.396e-02 6.991e-02 4.105e-01 
Segue 2           0.01254788 13.3412 14.0270 15.1532 16.4741 18.0540 13.5488 13.8613 14.3683 14.9430 15.3581 1.941e-02 2.927e-02 9.056e-02 4.967e-01 9.526e-01 9.705e-03 1.117e-02 1.702e-02 8.393e-02 4.686e-01 
Segue 2           0.01405580 13.4078 14.0944 15.1993 16.5185 18.0665 13.6410 13.9515 14.4509 15.0277 15.4216 2.348e-02 3.476e-02 1.037e-01 5.379e-01 9.673e-01 1.206e-02 1.383e-02 2.073e-02 1.004e-01 5.291e-01 
Segue 2           0.01574493 13.4738 14.1640 15.2545 16.5484 18.0729 13.7320 14.0426 14.5317 15.0993 15.4782 2.837e-02 4.129e-02 1.185e-01 5.826e-01 9.784e-01 1.497e-02 1.712e-02 2.526e-02 1.211e-01 5.910e-01 
Segue 2           0.01763705 13.5404 14.2360 15.3247 16.5772 18.0757 13.8219 14.1279 14.6146 15.1669 15.5405 3.424e-02 4.896e-02 1.351e-01 6.240e-01 9.852e-01 1.855e-02 2.114e-02 3.075e-02 1.456e-01 6.476e-01 
Segue 2           0.01975655 13.6089 14.3000 15.3851 16.6170 18.0775 13.9111 14.2151 14.6984 15.2443 15.5991 4.132e-02 5.798e-02 1.521e-01 6.657e-01 9.912e-01 2.304e-02 2.611e-02 3.748e-02 1.729e-01 6.961e-01 
Segue 2           0.02213075 13.6799 14.3680 15.4470 16.6639 18.0786 13.9992 14.2975 14.7806 15.3184 15.6700 4.982e-02 6.864e-02 1.716e-01 7.077e-01 9.947e-01 2.858e-02 3.221e-02 4.556e-02 2.008e-01 7.452e-01 
Segue 2           0.02479028 13.7469 14.4273 15.5107 16.7099 18.0793 14.0869 14.3852 14.8596 15.3778 15.7355 5.997e-02 8.140e-02 1.934e-01 7.490e-01 9.965e-01 3.540e-02 3.966e-02 5.532e-02 2.325e-01 7.866e-01 
Segue 2           0.02776940 13.8099 14.4828 15.5662 16.7636 18.0797 14.1740 14.4739 14.9438 15.4440 15.7929 7.208e-02 9.604e-02 2.186e-01 7.869e-01 9.978e-01 4.378e-02 4.876e-02 6.713e-02 2.689e-01 8.224e-01 
Segue 2           0.03110654 13.8714 14.5436 15.6021 16.8198 18.0799 14.2606 14.5569 15.0280 15.5210 15.8705 8.647e-02 1.134e-01 2.443e-01 8.257e-01 9.989e-01 5.404e-02 5.985e-02 8.114e-02 3.095e-01 8.648e-01 
Segue 2           0.03484471 13.9355 14.6046 15.6692 16.8542 18.0800 14.3475 14.6435 15.1059 15.5741 15.9345 1.037e-01 1.341e-01 2.730e-01 8.643e-01 9.995e-01 6.668e-02 7.347e-02 9.808e-02 3.516e-01 9.006e-01 
Segue 2           0.03903211 14.0020 14.6644 15.7228 16.8931 18.0801 14.4349 14.7283 15.1810 15.6415 16.0022 1.243e-01 1.583e-01 3.070e-01 8.923e-01 9.998e-01 8.222e-02 9.006e-02 1.180e-01 3.967e-01 9.287e-01 
Segue 2           0.04372272 14.0682 14.7232 15.7612 16.9384 18.0801 14.5219 14.8115 15.2507 15.7097 16.0711 1.488e-01 1.857e-01 3.449e-01 9.171e-01 9.999e-01 1.012e-01 1.102e-01 1.420e-01 4.455e-01 9.499e-01 
Segue 2           0.04897702 14.1306 14.7798 15.8052 16.9769 18.0801 14.6080 14.8884 15.3184 15.7774 16.1341 1.776e-01 2.171e-01 3.823e-01 9.427e-01 1.000e+00 1.243e-01 1.345e-01 1.703e-01 4.965e-01 9.655e-01 
Segue 2           0.05486275 14.1883 14.8349 15.8322 17.0227 18.0801 14.6937 14.9659 15.3797 15.8290 16.2054 2.111e-01 2.533e-01 4.219e-01 9.608e-01 1.000e+00 1.523e-01 1.638e-01 2.040e-01 5.494e-01 9.767e-01 
Segue 2           0.06145578 14.2457 14.8832 15.8560 17.0558 18.0801 14.7771 15.0380 15.4484 15.8961 16.2846 2.504e-01 2.950e-01 4.695e-01 9.725e-01 1.000e+00 1.863e-01 1.991e-01 2.439e-01 6.068e-01 9.845e-01 
Segue 2           0.06884112 14.3021 14.9195 15.8811 17.0761 18.0801 14.8560 15.1083 15.5141 15.9571 16.3656 2.966e-01 3.428e-01 5.209e-01 9.818e-01 1.000e+00 2.275e-01 2.416e-01 2.901e-01 6.586e-01 9.898e-01 
Segue 2           0.07711397 14.3615 14.9679 15.9290 17.0989 18.0921 14.9327 15.1761 15.5676 16.0166 16.4448 3.500e-01 3.969e-01 5.729e-01 9.878e-01 1.000e+00 2.769e-01 2.921e-01 3.442e-01 7.105e-01 9.938e-01 
Segue 2           0.08638100 14.4195 15.0167 15.9811 17.1142 18.1067 15.0055 15.2376 15.6054 16.0907 16.5067 4.111e-01 4.582e-01 6.289e-01 9.922e-01 1.000e+00 3.356e-01 3.518e-01 4.059e-01 7.652e-01 9.963e-01 
Segue 2           0.09676168 14.4788 15.0696 16.0207 17.1265 18.1067 15.0799 15.2942 15.6513 16.1591 16.5727 4.806e-01 5.265e-01 6.866e-01 9.954e-01 1.000e+00 4.047e-01 4.215e-01 4.765e-01 8.140e-01 9.978e-01 
Segue 2           0.10838984 14.5336 15.1155 16.0640 17.1783 18.1067 15.1488 15.3448 15.7052 16.2208 16.6486 5.589e-01 6.014e-01 7.451e-01 9.975e-01 1.000e+00 4.857e-01 5.024e-01 5.560e-01 8.571e-01 9.988e-01 
Segue 2           0.12141539 14.5763 15.1416 16.1077 17.2142 18.1226 15.2107 15.3833 15.7570 16.2811 16.7188 6.456e-01 6.836e-01 8.063e-01 9.987e-01 1.000e+00 5.794e-01 5.948e-01 6.442e-01 8.972e-01 9.993e-01 
Segue 2           0.13600627 14.6172 15.1700 16.1376 17.2360 18.1242 15.2603 15.4281 15.7947 16.3439 16.7837 7.392e-01 7.697e-01 8.654e-01 9.993e-01 1.000e+00 6.844e-01 6.972e-01 7.383e-01 9.340e-01 9.997e-01 
Segue 2           0.15235057 14.6489 15.1946 16.1741 17.2458 18.1359 15.2978 15.4687 15.8361 16.3837 16.8363 8.362e-01 8.568e-01 9.200e-01 9.997e-01 1.000e+00 7.974e-01 8.064e-01 8.357e-01 9.634e-01 9.999e-01 
Segue 2           0.17065902 14.6837 15.2198 16.1981 17.2554 18.1398 15.3075 15.5002 15.8663 16.4288 16.8776 9.286e-01 9.383e-01 9.670e-01 9.999e-01 1.000e+00 9.095e-01 9.140e-01 9.285e-01 9.860e-01 1.000e+00 
Segue 2           0.19116766 14.7072 15.2290 16.2078 17.2688 18.1398 15.3135 15.5227 15.8897 16.4511 16.9082 9.971e-01 9.975e-01 9.988e-01 1.000e+00 1.000e+00 9.962e-01 9.965e-01 9.971e-01 9.995e-01 1.000e+00 
Segue 2           0.21414089 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.23987488 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.26870141 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.30099211 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.33716329 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.37768127 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.42306843 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.47390991 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.53086117 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.59465645 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.66611821 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.74616775 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.83583710 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           0.93628230 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           1.04879832 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           1.17483576 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           1.31601950 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           1.47416975 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           1.65132542 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           1.84977045 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           2.07206325 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           2.32106968 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Segue 2           2.60000000 14.7081 15.2292 16.2084 17.2692 18.1398 15.3136 15.5234 15.8907 16.4525 16.9097 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Sextans           0.01000000 13.9886 14.3167 15.1798 16.3951 17.9246 14.5410 14.6575 14.8264 15.1196 15.7308 6.466e-05 1.413e-04 2.482e-03 3.943e-02 2.394e-01 5.770e-05 7.646e-05 1.909e-04 1.720e-03 1.771e-02 
Sextans           0.01120173 14.0865 14.4110 15.2535 16.4538 17.9819 14.6392 14.7556 14.9220 15.2085 15.8158 8.121e-05 1.763e-04 2.950e-03 4.487e-02 2.605e-01 7.247e-05 9.595e-05 2.368e-04 2.116e-03 2.159e-02 
Sextans           0.01254788 14.1844 14.5069 15.3284 16.5014 18.0332 14.7376 14.8534 15.0171 15.2974 15.8991 1.019e-04 2.196e-04 3.472e-03 5.071e-02 2.859e-01 9.098e-05 1.203e-04 2.937e-04 2.598e-03 2.641e-02 
Sextans           0.01405580 14.2826 14.6021 15.4056 16.5546 18.0834 14.8360 14.9513 15.1120 15.3865 15.9781 1.278e-04 2.732e-04 4.117e-03 5.781e-02 3.172e-01 1.142e-04 1.509e-04 3.641e-04 3.221e-03 3.234e-02 
Sextans           0.01574493 14.3807 14.6969 15.4824 16.5972 18.1285 14.9343 15.0490 15.2075 15.4739 16.0657 1.602e-04 3.400e-04 4.853e-03 6.558e-02 3.507e-01 1.431e-04 1.890e-04 4.525e-04 3.985e-03 3.923e-02 
Sextans           0.01763705 14.4785 14.7928 15.5551 16.6473 18.1750 15.0325 15.1468 15.3026 15.5629 16.1499 2.007e-04 4.229e-04 5.727e-03 7.387e-02 3.907e-01 1.794e-04 2.365e-04 5.603e-04 4.896e-03 4.758e-02 
Sextans           0.01975655 14.5760 14.8884 15.6302 16.7006 18.2251 15.1307 15.2444 15.3969 15.6507 16.2279 2.519e-04 5.271e-04 6.753e-03 8.355e-02 4.288e-01 2.252e-04 2.964e-04 6.970e-04 5.993e-03 5.736e-02 
Sextans           0.02213075 14.6734 14.9846 15.7039 16.7445 18.2633 15.2285 15.3419 15.4915 15.7390 16.3079 3.160e-04 6.564e-04 8.007e-03 9.436e-02 4.653e-01 2.827e-04 3.715e-04 8.629e-04 7.336e-03 6.852e-02 
Sextans           0.02479028 14.7714 15.0789 15.7756 16.7940 18.3073 15.3262 15.4394 15.5860 15.8262 16.3836 3.963e-04 8.164e-04 9.467e-03 1.077e-01 5.049e-01 3.547e-04 4.653e-04 1.066e-03 9.029e-03 8.351e-02 
Sextans           0.02776940 14.8689 15.1725 15.8476 16.8436 18.3482 15.4237 15.5363 15.6805 15.9120 16.4599 4.966e-04 1.015e-03 1.121e-02 1.240e-01 5.551e-01 4.447e-04 5.825e-04 1.321e-03 1.101e-02 1.007e-01 
Sextans           0.03110654 14.9666 15.2661 15.9192 16.8898 18.3829 15.5214 15.6332 15.7742 16.0008 16.5350 6.220e-04 1.262e-03 1.323e-02 1.400e-01 6.017e-01 5.573e-04 7.286e-04 1.633e-03 1.344e-02 1.199e-01 
Sextans           0.03484471 15.0647 15.3604 15.9917 16.9373 18.4151 15.6185 15.7296 15.8677 16.0877 16.6118 7.797e-04 1.567e-03 1.555e-02 1.602e-01 6.445e-01 6.991e-04 9.124e-04 2.016e-03 1.642e-02 1.425e-01 
Sextans           0.03903211 15.1613 15.4531 16.0611 16.9834 18.4537 15.7160 15.8265 15.9610 16.1743 16.6854 9.780e-04 1.943e-03 1.833e-02 1.823e-01 6.890e-01 8.776e-04 1.144e-03 2.496e-03 2.005e-02 1.676e-01 
Sextans           0.04372272 15.2588 15.5453 16.1310 17.0296 18.4890 15.8142 15.9232 16.0541 16.2594 16.7568 1.226e-03 2.417e-03 2.164e-02 2.054e-01 7.358e-01 1.101e-03 1.433e-03 3.077e-03 2.430e-02 1.964e-01 
Sextans           0.04897702 15.3536 15.6366 16.2017 17.0795 18.5157 15.9116 16.0196 16.1471 16.3455 16.8259 1.535e-03 3.005e-03 2.531e-02 2.300e-01 7.753e-01 1.381e-03 1.792e-03 3.796e-03 2.961e-02 2.294e-01 
Sextans           0.05486275 15.4491 15.7284 16.2716 17.1249 18.5394 16.0090 16.1153 16.2392 16.4301 16.8876 1.922e-03 3.717e-03 2.963e-02 2.576e-01 8.164e-01 1.730e-03 2.239e-03 4.682e-03 3.599e-02 2.662e-01 
Sextans           0.06145578 15.5440 15.8207 16.3430 17.1749 18.5611 16.1061 16.2112 16.3314 16.5161 16.9480 2.405e-03 4.597e-03 3.453e-02 2.863e-01 8.510e-01 2.168e-03 2.798e-03 5.778e-03 4.379e-02 3.057e-01 
Sextans           0.06884112 15.6396 15.9139 16.4150 17.2206 18.5780 16.2032 16.3068 16.4229 16.6010 17.0076 3.016e-03 5.707e-03 4.015e-02 3.219e-01 8.854e-01 2.722e-03 3.504e-03 7.112e-03 5.317e-02 3.497e-01 
Sextans           0.07711397 15.7347 16.0065 16.4867 17.2653 18.5949 16.3001 16.4015 16.5143 16.6847 17.0618 3.778e-03 7.057e-03 4.690e-02 3.607e-01 9.128e-01 3.414e-03 4.381e-03 8.753e-03 6.439e-02 4.000e-01 
Sextans           0.08638100 15.8287 16.0977 16.5569 17.3116 18.6096 16.3965 16.4962 16.6056 16.7679 17.1120 4.731e-03 8.729e-03 5.452e-02 3.998e-01 9.356e-01 4.279e-03 5.473e-03 1.076e-02 7.786e-02 4.495e-01 
Sextans           0.09676168 15.9235 16.1877 16.6258 17.3533 18.6239 16.4925 16.5904 16.6958 16.8518 17.1604 5.917e-03 1.076e-02 6.281e-02 4.428e-01 9.547e-01 5.357e-03 6.825e-03 1.318e-02 9.378e-02 4.988e-01 
Sextans           0.10838984 16.0162 16.2769 16.6946 17.3955 18.6317 16.5875 16.6841 16.7855 16.9330 17.2023 7.403e-03 1.327e-02 7.302e-02 4.895e-01 9.683e-01 6.711e-03 8.515e-03 1.615e-02 1.122e-01 5.507e-01 
Sextans           0.12141539 16.1104 16.3650 16.7637 17.4378 18.6374 16.6829 16.7769 16.8739 17.0117 17.2387 9.271e-03 1.641e-02 8.487e-02 5.390e-01 9.793e-01 8.417e-03 1.064e-02 1.979e-02 1.352e-01 6.025e-01 
Sextans           0.13600627 16.2027 16.4537 16.8293 17.4730 18.6398 16.7780 16.8691 16.9625 17.0916 17.2729 1.160e-02 2.020e-02 9.791e-02 5.907e-01 9.871e-01 1.055e-02 1.327e-02 2.419e-02 1.611e-01 6.569e-01 
Sextans           0.15235057 16.2939 16.5402 16.8945 17.5074 18.6419 16.8710 16.9595 17.0500 17.1687 17.3107 1.450e-02 2.487e-02 1.131e-01 6.404e-01 9.924e-01 1.321e-02 1.655e-02 2.957e-02 1.899e-01 7.131e-01 
Sextans           0.17065902 16.3872 16.6266 16.9567 17.5430 18.6434 16.9647 17.0501 17.1372 17.2427 17.3532 1.811e-02 3.062e-02 1.302e-01 6.912e-01 9.956e-01 1.653e-02 2.061e-02 3.613e-02 2.228e-01 7.631e-01 
Sextans           0.19116766 16.4765 16.7120 17.0209 17.5725 18.6444 17.0581 17.1388 17.2224 17.3147 17.4082 2.259e-02 3.764e-02 1.498e-01 7.428e-01 9.975e-01 2.067e-02 2.564e-02 4.409e-02 2.589e-01 8.101e-01 
Sextans           0.21414089 16.5656 16.7947 17.0838 17.6014 18.6452 17.1480 17.2243 17.3035 17.3853 17.4821 2.820e-02 4.607e-02 1.719e-01 7.890e-01 9.987e-01 2.588e-02 3.190e-02 5.363e-02 3.004e-01 8.482e-01 
Sextans           0.23987488 16.6543 16.8780 17.1460 17.6245 18.6457 17.2326 17.3039 17.3802 17.4628 17.5694 3.523e-02 5.647e-02 1.970e-01 8.293e-01 9.993e-01 3.243e-02 3.968e-02 6.516e-02 3.446e-01 8.832e-01 
Sextans           0.26870141 16.7429 16.9591 17.2065 17.6454 18.6461 17.3034 17.3752 17.4561 17.5463 17.6593 4.397e-02 6.896e-02 2.235e-01 8.667e-01 9.997e-01 4.056e-02 4.927e-02 7.909e-02 3.943e-01 9.106e-01 
Sextans           0.30099211 16.8280 17.0343 17.2669 17.6706 18.6463 17.3525 17.4390 17.5339 17.6333 17.7492 5.477e-02 8.435e-02 2.547e-01 8.996e-01 9.998e-01 5.066e-02 6.105e-02 9.587e-02 4.454e-01 9.334e-01 
Sextans           0.33716329 16.9106 17.1111 17.3278 17.6941 18.6464 17.3791 17.4980 17.6142 17.7211 17.8391 6.814e-02 1.027e-01 2.890e-01 9.283e-01 9.999e-01 6.322e-02 7.558e-02 1.158e-01 4.957e-01 9.504e-01 
Sextans           0.37768127 16.9906 17.1831 17.3870 17.7211 18.6465 17.3915 17.5536 17.6957 17.8094 17.9308 8.478e-02 1.247e-01 3.258e-01 9.510e-01 1.000e+00 7.890e-02 9.359e-02 1.399e-01 5.531e-01 9.650e-01 
Sextans           0.42306843 17.0670 17.2506 17.4430 17.7501 18.6466 17.4002 17.6027 17.7767 17.8980 18.0206 1.053e-01 1.511e-01 3.667e-01 9.686e-01 1.000e+00 9.836e-02 1.156e-01 1.683e-01 6.089e-01 9.753e-01 
Sextans           0.47390991 17.1394 17.3153 17.4976 17.7837 18.6466 17.4080 17.6442 17.8574 17.9857 18.1094 1.306e-01 1.830e-01 4.119e-01 9.799e-01 1.000e+00 1.226e-01 1.427e-01 2.021e-01 6.606e-01 9.829e-01 
Sextans           0.53086117 17.2094 17.3729 17.5483 17.8203 18.6466 17.4136 17.6800 17.9363 18.0724 18.1988 1.618e-01 2.207e-01 4.595e-01 9.877e-01 1.000e+00 1.525e-01 1.756e-01 2.420e-01 7.142e-01 9.887e-01 
Sextans           0.59465645 17.2675 17.4252 17.5962 17.8569 18.6466 17.4161 17.7096 18.0138 18.1587 18.2862 1.997e-01 2.653e-01 5.099e-01 9.931e-01 1.000e+00 1.890e-01 2.154e-01 2.882e-01 7.674e-01 9.927e-01 
Sextans           0.66611821 17.3188 17.4696 17.6417 17.8971 18.6466 17.4198 17.7383 18.0897 18.2428 18.3738 2.459e-01 3.178e-01 5.660e-01 9.962e-01 1.000e+00 2.340e-01 2.634e-01 3.422e-01 8.111e-01 9.951e-01 
Sextans           0.74616775 17.3580 17.5084 17.6883 17.9419 18.6466 17.4225 17.7600 18.1633 18.3264 18.4593 3.026e-01 3.790e-01 6.242e-01 9.979e-01 1.000e+00 2.895e-01 3.216e-01 4.042e-01 8.534e-01 9.968e-01 
Sextans           0.83583710 17.3853 17.5394 17.7317 17.9900 18.6468 17.4238 17.7778 18.2346 18.4082 18.5434 3.705e-01 4.496e-01 6.850e-01 9.990e-01 1.000e+00 3.562e-01 3.904e-01 4.747e-01 8.892e-01 9.981e-01 
Sextans           0.93628230 17.4026 17.5649 17.7738 18.0417 18.6471 17.4243 17.7926 18.3030 18.4881 18.6255 4.509e-01 5.300e-01 7.463e-01 9.995e-01 1.000e+00 4.362e-01 4.712e-01 5.543e-01 9.199e-01 9.988e-01 
Sextans           1.04879832 17.4132 17.5850 17.8133 18.0970 18.6508 17.4246 17.8042 18.3670 18.5656 18.7057 5.447e-01 6.195e-01 8.078e-01 9.998e-01 1.000e+00 5.304e-01 5.642e-01 6.416e-01 9.447e-01 9.993e-01 
Sextans           1.17483576 17.4198 17.6042 17.8487 18.1488 18.6549 17.4247 17.8139 18.4268 18.6386 18.7851 6.527e-01 7.172e-01 8.660e-01 9.999e-01 1.000e+00 6.398e-01 6.698e-01 7.360e-01 9.659e-01 9.997e-01 
Sextans           1.31601950 17.4223 17.6179 17.8783 18.1982 18.6704 17.4248 17.8203 18.4804 18.7060 18.8561 7.716e-01 8.195e-01 9.202e-01 1.000e+00 1.000e+00 7.617e-01 7.844e-01 8.328e-01 9.816e-01 9.998e-01 
Sextans           1.47416975 17.4235 17.6260 17.9019 18.2410 18.6910 17.4254 17.8270 18.5273 18.7649 18.9197 8.932e-01 9.181e-01 9.663e-01 1.000e+00 1.000e+00 8.877e-01 9.000e-01 9.250e-01 9.930e-01 9.999e-01 
Sextans           1.65132542 17.4244 17.6296 17.9186 18.2670 18.7022 17.4262 17.8302 18.5587 18.8068 18.9645 9.911e-01 9.933e-01 9.975e-01 1.000e+00 1.000e+00 9.905e-01 9.917e-01 9.940e-01 9.995e-01 1.000e+00 
Sextans           1.84977045 17.4245 17.6299 17.9203 18.2689 18.7039 17.4263 17.8303 18.5614 18.8101 18.9680 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Sextans           2.07206325 17.4245 17.6299 17.9203 18.2689 18.7039 17.4263 17.8303 18.5614 18.8101 18.9680 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Sextans           2.32106968 17.4245 17.6299 17.9203 18.2689 18.7039 17.4263 17.8303 18.5614 18.8101 18.9680 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Sextans           2.60000000 17.4245 17.6299 17.9203 18.2689 18.7039 17.4263 17.8303 18.5614 18.8101 18.9680 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      0.01000000 14.5232 15.1024 16.1878 17.5410 18.6840 14.5588 14.7902 15.1065 15.5977 16.0040 9.613e-04 2.174e-03 2.465e-02 1.827e-01 5.114e-01 8.721e-04 1.182e-03 2.651e-03 2.081e-02 8.721e-02 
Ursa Major I      0.01120173 14.6190 15.1947 16.2541 17.6069 18.7163 14.6567 14.8859 15.1985 15.6855 16.0807 1.206e-03 2.690e-03 2.836e-02 2.067e-01 5.497e-01 1.095e-03 1.479e-03 3.267e-03 2.547e-02 1.038e-01 
Ursa Major I      0.01254788 14.7162 15.2870 16.3189 17.6615 18.7426 14.7545 14.9829 15.2899 15.7704 16.1563 1.513e-03 3.322e-03 3.268e-02 2.327e-01 5.951e-01 1.374e-03 1.850e-03 4.023e-03 3.095e-02 1.237e-01 
Ursa Major I      0.01405580 14.8114 15.3790 16.3820 17.7146 18.7752 14.8523 15.0788 15.3810 15.8534 16.2319 1.897e-03 4.111e-03 3.760e-02 2.587e-01 6.376e-01 1.723e-03 2.313e-03 4.949e-03 3.774e-02 1.476e-01 
Ursa Major I      0.01574493 14.9072 15.4701 16.4382 17.7693 18.8031 14.9487 15.1756 15.4712 15.9349 16.3075 2.376e-03 5.071e-03 4.322e-02 2.896e-01 6.806e-01 2.160e-03 2.888e-03 6.076e-03 4.584e-02 1.753e-01 
Ursa Major I      0.01763705 15.0029 15.5592 16.4945 17.8215 18.8312 15.0446 15.2711 15.5602 16.0166 16.3844 2.973e-03 6.254e-03 4.958e-02 3.254e-01 7.276e-01 2.705e-03 3.606e-03 7.460e-03 5.559e-02 2.053e-01 
Ursa Major I      0.01975655 15.0986 15.6471 16.5575 17.8672 18.8539 15.1418 15.3666 15.6511 16.0982 16.4536 3.726e-03 7.704e-03 5.666e-02 3.650e-01 7.693e-01 3.394e-03 4.504e-03 9.150e-03 6.706e-02 2.417e-01 
Ursa Major I      0.02213075 15.1929 15.7353 16.6183 17.9131 18.8717 15.2390 15.4619 15.7410 16.1818 16.5214 4.669e-03 9.497e-03 6.454e-02 4.044e-01 8.108e-01 4.258e-03 5.628e-03 1.120e-02 8.084e-02 2.809e-01 
Ursa Major I      0.02479028 15.2874 15.8219 16.6757 17.9596 18.8952 15.3362 15.5571 15.8289 16.2621 16.5855 5.847e-03 1.172e-02 7.491e-02 4.508e-01 8.445e-01 5.339e-03 7.027e-03 1.370e-02 9.697e-02 3.271e-01 
Ursa Major I      0.02776940 15.3830 15.9086 16.7377 18.0106 18.9211 15.4332 15.6512 15.9180 16.3390 16.6484 7.315e-03 1.440e-02 8.526e-02 5.006e-01 8.738e-01 6.689e-03 8.775e-03 1.674e-02 1.163e-01 3.784e-01 
Ursa Major I      0.03110654 15.4744 15.9927 16.8008 18.0506 18.9423 15.5308 15.7451 16.0055 16.4130 16.7077 9.144e-03 1.766e-02 9.883e-02 5.537e-01 9.059e-01 8.375e-03 1.093e-02 2.041e-02 1.388e-01 4.335e-01 
Ursa Major I      0.03484471 15.5695 16.0777 16.8573 18.0854 18.9602 15.6266 15.8384 16.0930 16.4844 16.7633 1.144e-02 2.170e-02 1.121e-01 6.088e-01 9.316e-01 1.050e-02 1.361e-02 2.500e-02 1.635e-01 4.895e-01 
Ursa Major I      0.03903211 15.6659 16.1644 16.9186 18.1259 18.9743 15.7231 15.9308 16.1790 16.5545 16.8185 1.432e-02 2.660e-02 1.286e-01 6.607e-01 9.522e-01 1.316e-02 1.696e-02 3.055e-02 1.921e-01 5.491e-01 
Ursa Major I      0.04372272 15.7587 16.2507 16.9787 18.1589 18.9857 15.8197 16.0242 16.2656 16.6228 16.8717 1.792e-02 3.260e-02 1.478e-01 7.116e-01 9.673e-01 1.649e-02 2.113e-02 3.716e-02 2.261e-01 6.102e-01 
Ursa Major I      0.04897702 15.8491 16.3377 17.0357 18.1877 18.9978 15.9157 16.1168 16.3500 16.6908 16.9220 2.239e-02 3.995e-02 1.675e-01 7.624e-01 9.785e-01 2.064e-02 2.628e-02 4.518e-02 2.652e-01 6.701e-01 
Ursa Major I      0.05486275 15.9429 16.4206 17.0909 18.2145 19.0022 16.0102 16.2095 16.4344 16.7545 16.9778 2.794e-02 4.890e-02 1.891e-01 8.090e-01 9.876e-01 2.581e-02 3.262e-02 5.487e-02 3.081e-01 7.254e-01 
Ursa Major I      0.06145578 16.0317 16.5024 17.1475 18.2380 19.0053 16.1054 16.3003 16.5197 16.8134 17.0303 3.484e-02 5.960e-02 2.128e-01 8.479e-01 9.933e-01 3.226e-02 4.049e-02 6.648e-02 3.536e-01 7.779e-01 
Ursa Major I      0.06884112 16.1253 16.5827 17.2034 18.2620 19.0092 16.1993 16.3913 16.6041 16.8690 17.0732 4.351e-02 7.247e-02 2.406e-01 8.828e-01 9.962e-01 4.039e-02 5.029e-02 8.063e-02 4.037e-01 8.271e-01 
Ursa Major I      0.07711397 16.2162 16.6636 17.2590 18.2768 19.0123 16.2930 16.4791 16.6856 16.9212 17.1185 5.424e-02 8.826e-02 2.715e-01 9.127e-01 9.980e-01 5.051e-02 6.231e-02 9.738e-02 4.543e-01 8.684e-01 
Ursa Major I      0.08638100 16.3062 16.7404 17.3120 18.2890 19.0136 16.3875 16.5675 16.7651 16.9750 17.1669 6.753e-02 1.072e-01 3.048e-01 9.374e-01 9.991e-01 6.308e-02 7.705e-02 1.174e-01 5.055e-01 9.016e-01 
Ursa Major I      0.09676168 16.3926 16.8147 17.3628 18.3033 19.0145 16.4795 16.6543 16.8383 17.0276 17.2204 8.394e-02 1.298e-01 3.413e-01 9.574e-01 9.996e-01 7.866e-02 9.514e-02 1.412e-01 5.613e-01 9.293e-01 
Ursa Major I      0.10838984 16.4774 16.8877 17.4097 18.3175 19.0152 16.5706 16.7394 16.9098 17.0831 17.2825 1.043e-01 1.568e-01 3.819e-01 9.726e-01 9.998e-01 9.805e-02 1.172e-01 1.694e-01 6.139e-01 9.517e-01 
Ursa Major I      0.12141539 16.5604 16.9603 17.4583 18.3273 19.0154 16.6618 16.8203 16.9773 17.1421 17.3441 1.295e-01 1.887e-01 4.253e-01 9.826e-01 9.999e-01 1.222e-01 1.444e-01 2.026e-01 6.679e-01 9.681e-01 
Ursa Major I      0.13600627 16.6446 17.0324 17.5064 18.3320 19.0166 16.7496 16.8947 17.0393 17.2029 17.4075 1.606e-01 2.268e-01 4.714e-01 9.896e-01 1.000e+00 1.521e-01 1.775e-01 2.416e-01 7.183e-01 9.796e-01 
Ursa Major I      0.15235057 16.7302 17.0983 17.5536 18.3387 19.0175 16.8240 16.9601 17.1025 17.2651 17.4797 1.985e-01 2.711e-01 5.217e-01 9.939e-01 1.000e+00 1.889e-01 2.175e-01 2.878e-01 7.666e-01 9.874e-01 
Ursa Major I      0.17065902 16.8100 17.1665 17.6018 18.3469 19.0176 16.8838 17.0175 17.1649 17.3324 17.5538 2.447e-01 3.231e-01 5.744e-01 9.968e-01 1.000e+00 2.339e-01 2.659e-01 3.409e-01 8.112e-01 9.923e-01 
Ursa Major I      0.19116766 16.8835 17.2290 17.6446 18.3569 19.0176 16.9197 17.0733 17.2282 17.4000 17.6238 3.007e-01 3.838e-01 6.296e-01 9.982e-01 1.000e+00 2.887e-01 3.235e-01 4.019e-01 8.519e-01 9.954e-01 
Ursa Major I      0.21414089 16.9555 17.2882 17.6851 18.3643 19.0181 16.9398 17.1189 17.2931 17.4696 17.6985 3.684e-01 4.548e-01 6.880e-01 9.991e-01 1.000e+00 3.555e-01 3.923e-01 4.722e-01 8.886e-01 9.972e-01 
Ursa Major I      0.23987488 17.0291 17.3453 17.7234 18.3707 19.0181 16.9497 17.1578 17.3556 17.5360 17.7666 4.491e-01 5.347e-01 7.464e-01 9.995e-01 1.000e+00 4.360e-01 4.733e-01 5.516e-01 9.201e-01 9.984e-01 
Ursa Major I      0.26870141 17.0962 17.3950 17.7626 18.3804 19.0235 16.9535 17.1861 17.4166 17.6023 17.8371 5.434e-01 6.234e-01 8.049e-01 9.998e-01 1.000e+00 5.306e-01 5.668e-01 6.389e-01 9.462e-01 9.992e-01 
Ursa Major I      0.30099211 17.1601 17.4416 17.7967 18.4007 19.0236 16.9540 17.2062 17.4755 17.6669 17.9053 6.512e-01 7.205e-01 8.636e-01 9.999e-01 1.000e+00 6.398e-01 6.719e-01 7.327e-01 9.663e-01 9.996e-01 
Ursa Major I      0.33716329 17.2073 17.4826 17.8279 18.4099 19.0237 16.9541 17.2186 17.5281 17.7263 17.9647 7.705e-01 8.217e-01 9.179e-01 1.000e+00 1.000e+00 7.617e-01 7.861e-01 8.303e-01 9.817e-01 9.998e-01 
Ursa Major I      0.37768127 17.2486 17.5148 17.8538 18.4212 19.0296 16.9541 17.2251 17.5751 17.7770 18.0197 8.926e-01 9.193e-01 9.649e-01 1.000e+00 1.000e+00 8.879e-01 9.008e-01 9.236e-01 9.930e-01 9.999e-01 
Ursa Major I      0.42306843 17.2761 17.5361 17.8706 18.4272 19.0346 16.9541 17.2315 17.6096 17.8136 18.0521 9.887e-01 9.917e-01 9.966e-01 1.000e+00 1.000e+00 9.881e-01 9.896e-01 9.922e-01 9.994e-01 1.000e+00 
Ursa Major I      0.47390991 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      0.53086117 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      0.59465645 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      0.66611821 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      0.74616775 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      0.83583710 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      0.93628230 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      1.04879832 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      1.17483576 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      1.31601950 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      1.47416975 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      1.65132542 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      1.84977045 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      2.07206325 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      2.32106968 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major I      2.60000000 17.2780 17.5389 17.8727 18.4279 19.0346 16.9541 17.2322 17.6132 17.8177 18.0552 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     0.01000000 15.8051 16.4330 17.1326 18.0447 18.9407 14.9828 15.2595 15.5147 15.7693 16.0762 6.060e-04 9.403e-04 4.779e-03 4.302e-02 1.802e-01 5.728e-04 6.848e-04 1.167e-03 2.551e-03 1.140e-02 
Ursa Major II     0.01120173 15.9019 16.5244 17.2153 18.0981 18.9813 15.0785 15.3560 15.6088 15.8610 16.1602 7.610e-04 1.175e-03 5.772e-03 4.888e-02 1.974e-01 7.194e-04 8.591e-04 1.454e-03 3.120e-03 1.399e-02 
Ursa Major II     0.01254788 15.9979 16.6154 17.2977 18.1495 19.0271 15.1748 15.4528 15.7022 15.9525 16.2458 9.550e-04 1.467e-03 6.947e-03 5.488e-02 2.163e-01 9.030e-04 1.077e-03 1.810e-03 3.819e-03 1.711e-02 
Ursa Major II     0.01405580 16.0944 16.7061 17.3778 18.2028 19.0741 15.2713 15.5484 15.7953 16.0446 16.3322 1.198e-03 1.830e-03 8.332e-03 6.170e-02 2.377e-01 1.133e-03 1.349e-03 2.251e-03 4.679e-03 2.075e-02 
Ursa Major II     0.01574493 16.1911 16.7969 17.4568 18.2567 19.1252 15.3681 15.6441 15.8890 16.1358 16.4149 1.501e-03 2.280e-03 1.000e-02 6.903e-02 2.590e-01 1.420e-03 1.689e-03 2.795e-03 5.712e-03 2.513e-02 
Ursa Major II     0.01763705 16.2860 16.8878 17.5378 18.3119 19.1728 15.4650 15.7403 15.9823 16.2264 16.5000 1.880e-03 2.839e-03 1.196e-02 7.773e-02 2.868e-01 1.780e-03 2.112e-03 3.467e-03 6.966e-03 3.039e-02 
Ursa Major II     0.01975655 16.3839 16.9776 17.6178 18.3629 19.2081 15.5630 15.8363 16.0761 16.3181 16.5827 2.358e-03 3.543e-03 1.445e-02 8.767e-02 3.156e-01 2.234e-03 2.646e-03 4.310e-03 8.502e-03 3.663e-02 
Ursa Major II     0.02213075 16.4785 17.0687 17.6964 18.4149 19.2554 15.6614 15.9318 16.1698 16.4090 16.6650 2.958e-03 4.418e-03 1.736e-02 9.834e-02 3.468e-01 2.805e-03 3.314e-03 5.350e-03 1.040e-02 4.385e-02 
Ursa Major II     0.02479028 16.5698 17.1592 17.7761 18.4690 19.2986 15.7588 16.0260 16.2629 16.4991 16.7484 3.708e-03 5.503e-03 2.072e-02 1.107e-01 3.806e-01 3.518e-03 4.149e-03 6.635e-03 1.265e-02 5.233e-02 
Ursa Major II     0.02776940 16.6609 17.2502 17.8547 18.5225 19.3378 15.8544 16.1207 16.3557 16.5877 16.8316 4.647e-03 6.849e-03 2.473e-02 1.240e-01 4.181e-01 4.410e-03 5.190e-03 8.220e-03 1.540e-02 6.286e-02 
Ursa Major II     0.03110654 16.7522 17.3391 17.9308 18.5804 19.3726 15.9494 16.2149 16.4473 16.6764 16.9150 5.819e-03 8.518e-03 2.934e-02 1.388e-01 4.547e-01 5.525e-03 6.487e-03 1.017e-02 1.874e-02 7.499e-02 
Ursa Major II     0.03484471 16.8444 17.4306 18.0042 18.6327 19.4063 16.0444 16.3085 16.5397 16.7647 17.0014 7.295e-03 1.059e-02 3.493e-02 1.547e-01 4.951e-01 6.928e-03 8.113e-03 1.257e-02 2.273e-02 8.947e-02 
Ursa Major II     0.03903211 16.9369 17.5183 18.0824 18.6905 19.4454 16.1404 16.4017 16.6306 16.8532 17.0893 9.145e-03 1.316e-02 4.182e-02 1.723e-01 5.336e-01 8.693e-03 1.015e-02 1.556e-02 2.761e-02 1.073e-01 
Ursa Major II     0.04372272 17.0265 17.6065 18.1604 18.7473 19.4803 16.2372 16.4953 16.7215 16.9405 17.1697 1.146e-02 1.632e-02 4.966e-02 1.933e-01 5.789e-01 1.090e-02 1.269e-02 1.923e-02 3.341e-02 1.280e-01 
Ursa Major II     0.04897702 17.1156 17.6914 18.2352 18.8041 19.5151 16.3334 16.5879 16.8130 17.0289 17.2519 1.434e-02 2.023e-02 5.891e-02 2.155e-01 6.264e-01 1.366e-02 1.585e-02 2.375e-02 4.060e-02 1.499e-01 
Ursa Major II     0.05486275 17.2045 17.7748 18.3095 18.8630 19.5472 16.4291 16.6803 16.9036 17.1168 17.3347 1.793e-02 2.505e-02 6.990e-02 2.388e-01 6.677e-01 1.710e-02 1.978e-02 2.926e-02 4.911e-02 1.747e-01 
Ursa Major II     0.06145578 17.2945 17.8594 18.3804 18.9206 19.5811 16.5241 16.7717 16.9929 17.2055 17.4195 2.243e-02 3.099e-02 8.243e-02 2.678e-01 7.162e-01 2.140e-02 2.466e-02 3.598e-02 5.960e-02 2.081e-01 
Ursa Major II     0.06884112 17.3793 17.9428 18.4514 18.9775 19.6037 16.6201 16.8621 17.0806 17.2904 17.5044 2.810e-02 3.838e-02 9.728e-02 2.962e-01 7.579e-01 2.684e-02 3.081e-02 4.433e-02 7.232e-02 2.446e-01 
Ursa Major II     0.07711397 17.4724 18.0251 18.5233 19.0320 19.6281 16.7144 16.9518 17.1679 17.3751 17.5869 3.514e-02 4.745e-02 1.146e-01 3.274e-01 8.018e-01 3.362e-02 3.842e-02 5.453e-02 8.777e-02 2.855e-01 
Ursa Major II     0.08638100 17.5582 18.1056 18.5927 19.0889 19.6593 16.8038 17.0411 17.2548 17.4588 17.6709 4.390e-02 5.852e-02 1.349e-01 3.606e-01 8.394e-01 4.206e-02 4.784e-02 6.689e-02 1.061e-01 3.287e-01 
Ursa Major II     0.09676168 17.6380 18.1832 18.6614 19.1480 19.6998 16.8945 17.1295 17.3397 17.5435 17.7568 5.477e-02 7.213e-02 1.581e-01 3.979e-01 8.736e-01 5.255e-02 5.946e-02 8.185e-02 1.278e-01 3.757e-01 
Ursa Major II     0.10838984 17.7242 18.2591 18.7306 19.2053 19.7330 16.9847 17.2164 17.4239 17.6278 17.8396 6.831e-02 8.871e-02 1.855e-01 4.381e-01 9.026e-01 6.567e-02 7.391e-02 1.000e-01 1.537e-01 4.265e-01 
Ursa Major II     0.12141539 17.8130 18.3334 18.7948 19.2610 19.7583 17.0747 17.3030 17.5074 17.7131 17.9228 8.526e-02 1.090e-01 2.165e-01 4.772e-01 9.276e-01 8.212e-02 9.189e-02 1.221e-01 1.844e-01 4.836e-01 
Ursa Major II     0.13600627 17.9008 18.4051 18.8596 19.3145 19.8033 17.1580 17.3864 17.5898 17.7980 18.0067 1.062e-01 1.338e-01 2.521e-01 5.213e-01 9.463e-01 1.025e-01 1.141e-01 1.487e-01 2.203e-01 5.415e-01 
Ursa Major II     0.15235057 17.9823 18.4754 18.9243 19.3657 19.8476 17.2425 17.4676 17.6712 17.8797 18.0891 1.321e-01 1.639e-01 2.928e-01 5.673e-01 9.621e-01 1.278e-01 1.413e-01 1.805e-01 2.617e-01 6.026e-01 
Ursa Major II     0.17065902 18.0566 18.5441 18.9863 19.4194 19.8912 17.3253 17.5465 17.7504 17.9608 18.1730 1.640e-01 2.003e-01 3.386e-01 6.146e-01 9.754e-01 1.590e-01 1.746e-01 2.185e-01 3.091e-01 6.635e-01 
Ursa Major II     0.19116766 18.1334 18.6092 19.0432 19.4745 19.9238 17.4034 17.6200 17.8289 18.0434 18.2556 2.032e-01 2.438e-01 3.897e-01 6.666e-01 9.850e-01 1.975e-01 2.150e-01 2.636e-01 3.629e-01 7.215e-01 
Ursa Major II     0.21414089 18.2008 18.6709 19.0981 19.5229 19.9636 17.4750 17.6960 17.9074 18.1240 18.3393 2.513e-01 2.957e-01 4.471e-01 7.219e-01 9.907e-01 2.449e-01 2.644e-01 3.173e-01 4.243e-01 7.755e-01 
Ursa Major II     0.23987488 18.2680 18.7301 19.1516 19.5757 20.0064 17.5373 17.7684 17.9836 18.2042 18.4191 3.102e-01 3.577e-01 5.104e-01 7.738e-01 9.948e-01 3.032e-01 3.244e-01 3.804e-01 4.923e-01 8.246e-01 
Ursa Major II     0.26870141 18.3282 18.7826 19.2040 19.6240 20.0515 17.5922 17.8344 18.0567 18.2810 18.4992 3.809e-01 4.301e-01 5.792e-01 8.234e-01 9.972e-01 3.735e-01 3.959e-01 4.533e-01 5.667e-01 8.700e-01 
Ursa Major II     0.30099211 18.3885 18.8352 19.2550 19.6734 20.1002 17.6431 17.8976 18.1287 18.3566 18.5763 4.651e-01 5.142e-01 6.539e-01 8.701e-01 9.985e-01 4.575e-01 4.803e-01 5.368e-01 6.471e-01 9.092e-01 
Ursa Major II     0.33716329 18.4434 18.8815 19.2996 19.7196 20.1505 17.6789 17.9578 18.1970 18.4300 18.6551 5.639e-01 6.101e-01 7.328e-01 9.116e-01 9.993e-01 5.566e-01 5.783e-01 6.305e-01 7.300e-01 9.403e-01 
Ursa Major II     0.37768127 18.4952 18.9238 19.3413 19.7650 20.1943 17.7105 18.0126 18.2611 18.4986 18.7241 6.773e-01 7.162e-01 8.139e-01 9.446e-01 9.997e-01 6.711e-01 6.897e-01 7.331e-01 8.144e-01 9.644e-01 
Ursa Major II     0.42306843 18.5353 18.9626 19.3779 19.8085 20.2410 17.7422 18.0610 18.3186 18.5625 18.7889 8.014e-01 8.285e-01 8.925e-01 9.717e-01 9.999e-01 7.969e-01 8.101e-01 8.400e-01 8.945e-01 9.822e-01 
Ursa Major II     0.47390991 18.5670 18.9912 19.4084 19.8432 20.2809 17.7594 18.1004 18.3665 18.6141 18.8445 9.237e-01 9.354e-01 9.614e-01 9.911e-01 1.000e+00 9.218e-01 9.276e-01 9.402e-01 9.629e-01 9.945e-01 
Ursa Major II     0.53086117 18.5838 19.0066 19.4241 19.8613 20.3033 17.7672 18.1194 18.3936 18.6435 18.8758 9.995e-01 9.996e-01 9.998e-01 1.000e+00 1.000e+00 9.995e-01 9.995e-01 9.996e-01 9.998e-01 1.000e+00 
Ursa Major II     0.59465645 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     0.66611821 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     0.74616775 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     0.83583710 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     0.93628230 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     1.04879832 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     1.17483576 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     1.31601950 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     1.47416975 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     1.65132542 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     1.84977045 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     2.07206325 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     2.32106968 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Major II     2.60000000 18.5838 19.0067 19.4241 19.8615 20.3033 17.7673 18.1195 18.3938 18.6436 18.8760 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Minor        0.01000000 16.2106 16.9523 17.7171 18.4499 19.0418 15.2945 15.4899 15.7133 15.9455 16.1375 3.034e-03 1.394e-02 5.991e-02 1.926e-01 3.874e-01 4.630e-04 1.364e-03 3.833e-03 8.928e-03 1.640e-02 
Ursa Minor        0.01120173 16.3045 17.0334 17.7783 18.4896 19.0736 15.3921 15.5844 15.8040 16.0296 16.2161 3.779e-03 1.686e-02 6.952e-02 2.127e-01 4.150e-01 5.738e-04 1.690e-03 4.710e-03 1.089e-02 1.986e-02 
Ursa Minor        0.01254788 16.3952 17.1084 17.8392 18.5345 19.1067 15.4884 15.6784 15.8938 16.1140 16.2948 4.642e-03 2.046e-02 8.041e-02 2.343e-01 4.442e-01 7.092e-04 2.090e-03 5.785e-03 1.328e-02 2.392e-02 
Ursa Minor        0.01405580 16.4870 17.1849 17.9026 18.5773 19.1375 15.5862 15.7731 15.9829 16.1971 16.3729 5.787e-03 2.469e-02 9.280e-02 2.574e-01 4.743e-01 8.826e-04 2.585e-03 7.104e-03 1.619e-02 2.883e-02 
Ursa Minor        0.01574493 16.5819 17.2620 17.9651 18.6185 19.1669 15.6836 15.8673 16.0715 16.2806 16.4488 7.119e-03 2.966e-02 1.072e-01 2.827e-01 5.046e-01 1.092e-03 3.199e-03 8.719e-03 1.968e-02 3.454e-02 
Ursa Minor        0.01763705 16.6764 17.3368 18.0265 18.6591 19.1938 15.7812 15.9592 16.1596 16.3626 16.5253 8.761e-03 3.554e-02 1.231e-01 3.100e-01 5.387e-01 1.353e-03 3.937e-03 1.065e-02 2.383e-02 4.159e-02 
Ursa Minor        0.01975655 16.7676 17.4138 18.0864 18.7002 19.2250 15.8785 16.0518 16.2470 16.4439 16.5993 1.086e-02 4.262e-02 1.414e-01 3.397e-01 5.699e-01 1.674e-03 4.870e-03 1.301e-02 2.896e-02 4.979e-02 
Ursa Minor        0.02213075 16.8601 17.4914 18.1453 18.7420 19.2511 15.9756 16.1436 16.3343 16.5251 16.6735 1.336e-02 5.082e-02 1.626e-01 3.713e-01 6.039e-01 2.061e-03 6.001e-03 1.590e-02 3.495e-02 5.958e-02 
Ursa Minor        0.02479028 16.9540 17.5674 18.2024 18.7830 19.2757 16.0717 16.2348 16.4208 16.6051 16.7473 1.651e-02 6.039e-02 1.863e-01 4.044e-01 6.361e-01 2.550e-03 7.379e-03 1.942e-02 4.205e-02 7.086e-02 
Ursa Minor        0.02776940 17.0471 17.6401 18.2583 18.8236 19.2976 16.1679 16.3252 16.5064 16.6841 16.8188 2.030e-02 7.159e-02 2.130e-01 4.408e-01 6.696e-01 3.138e-03 9.080e-03 2.363e-02 5.057e-02 8.458e-02 
Ursa Minor        0.03110654 17.1367 17.7110 18.3143 18.8631 19.3199 16.2644 16.4152 16.5913 16.7617 16.8906 2.462e-02 8.483e-02 2.424e-01 4.779e-01 7.032e-01 3.864e-03 1.115e-02 2.868e-02 6.082e-02 1.004e-01 
Ursa Minor        0.03484471 17.2248 17.7773 18.3710 18.9018 19.3378 16.3607 16.5051 16.6754 16.8384 16.9609 3.020e-02 1.000e-01 2.754e-01 5.161e-01 7.356e-01 4.754e-03 1.366e-02 3.478e-02 7.272e-02 1.182e-01 
Ursa Minor        0.03903211 17.3074 17.8467 18.4225 18.9384 19.3564 16.4558 16.5939 16.7587 16.9141 17.0292 3.643e-02 1.173e-01 3.117e-01 5.573e-01 7.676e-01 5.843e-03 1.669e-02 4.206e-02 8.700e-02 1.395e-01 
Ursa Minor        0.04372272 17.3930 17.9133 18.4711 18.9704 19.3736 16.5512 16.6819 16.8407 16.9879 17.0968 4.421e-02 1.384e-01 3.508e-01 6.001e-01 7.990e-01 7.156e-03 2.038e-02 5.084e-02 1.035e-01 1.642e-01 
Ursa Minor        0.04897702 17.4762 17.9779 18.5198 19.0039 19.3923 16.6464 16.7696 16.9216 17.0600 17.1618 5.299e-02 1.624e-01 3.932e-01 6.432e-01 8.275e-01 8.779e-03 2.497e-02 6.127e-02 1.225e-01 1.920e-01 
Ursa Minor        0.05486275 17.5632 18.0431 18.5666 19.0353 19.4062 16.7396 16.8566 17.0005 17.1306 17.2253 6.345e-02 1.884e-01 4.390e-01 6.862e-01 8.525e-01 1.072e-02 3.055e-02 7.347e-02 1.443e-01 2.239e-01 
Ursa Minor        0.06145578 17.6471 18.1030 18.6112 19.0624 19.4219 16.8323 16.9422 17.0778 17.1984 17.2865 7.585e-02 2.173e-01 4.867e-01 7.297e-01 8.764e-01 1.311e-02 3.721e-02 8.794e-02 1.688e-01 2.596e-01 
Ursa Minor        0.06884112 17.7300 18.1623 18.6528 19.0847 19.4345 16.9236 17.0272 17.1539 17.2641 17.3448 9.112e-02 2.507e-01 5.350e-01 7.714e-01 9.003e-01 1.603e-02 4.519e-02 1.048e-01 1.968e-01 2.987e-01 
Ursa Minor        0.07711397 17.8081 18.2209 18.6919 19.1056 19.4439 17.0148 17.1113 17.2280 17.3274 17.4016 1.078e-01 2.880e-01 5.852e-01 8.094e-01 9.195e-01 1.963e-02 5.468e-02 1.240e-01 2.285e-01 3.425e-01 
Ursa Minor        0.08638100 17.8847 18.2760 18.7278 19.1249 19.4522 17.1056 17.1946 17.2993 17.3883 17.4574 1.278e-01 3.291e-01 6.357e-01 8.446e-01 9.376e-01 2.403e-02 6.640e-02 1.465e-01 2.628e-01 3.901e-01 
Ursa Minor        0.09676168 17.9591 18.3293 18.7612 19.1416 19.4604 17.1948 17.2758 17.3684 17.4469 17.5108 1.502e-01 3.728e-01 6.843e-01 8.763e-01 9.519e-01 2.923e-02 7.987e-02 1.720e-01 3.019e-01 4.421e-01 
Ursa Minor        0.10838984 18.0314 18.3791 18.7923 19.1562 19.4676 17.2806 17.3551 17.4350 17.5029 17.5602 1.735e-01 4.219e-01 7.327e-01 9.038e-01 9.640e-01 3.570e-02 9.591e-02 2.007e-01 3.443e-01 4.953e-01 
Ursa Minor        0.12141539 18.1041 18.4271 18.8186 19.1671 19.4722 17.3656 17.4321 17.4986 17.5569 17.6080 2.004e-01 4.719e-01 7.775e-01 9.273e-01 9.738e-01 4.319e-02 1.148e-01 2.331e-01 3.893e-01 5.534e-01 
Ursa Minor        0.13600627 18.1718 18.4739 18.8421 19.1767 19.4761 17.4479 17.5058 17.5597 17.6095 17.6547 2.303e-01 5.259e-01 8.190e-01 9.466e-01 9.819e-01 5.244e-02 1.367e-01 2.693e-01 4.358e-01 6.115e-01 
Ursa Minor        0.15235057 18.2380 18.5168 18.8617 19.1838 19.4781 17.5269 17.5737 17.6182 17.6607 17.7020 2.612e-01 5.805e-01 8.557e-01 9.617e-01 9.879e-01 6.352e-02 1.610e-01 3.087e-01 4.845e-01 6.657e-01 
Ursa Minor        0.17065902 18.2980 18.5554 18.8784 19.1885 19.4797 17.5970 17.6356 17.6733 17.7125 17.7525 2.956e-01 6.340e-01 8.875e-01 9.735e-01 9.923e-01 7.664e-02 1.891e-01 3.505e-01 5.337e-01 7.191e-01 
Ursa Minor        0.19116766 18.3560 18.5883 18.8917 19.1929 19.4814 17.6525 17.6883 17.7256 17.7656 17.8085 3.319e-01 6.852e-01 9.153e-01 9.821e-01 9.953e-01 9.150e-02 2.211e-01 3.947e-01 5.832e-01 7.701e-01 
Ursa Minor        0.21414089 18.4082 18.6186 18.9014 19.1960 19.4828 17.6895 17.7329 17.7757 17.8210 17.8734 3.734e-01 7.355e-01 9.378e-01 9.883e-01 9.973e-01 1.093e-01 2.571e-01 4.422e-01 6.329e-01 8.154e-01 
Ursa Minor        0.23987488 18.4553 18.6452 18.9096 19.1980 19.4839 17.7163 17.7687 17.8227 17.8777 17.9420 4.215e-01 7.811e-01 9.557e-01 9.924e-01 9.984e-01 1.313e-01 2.972e-01 4.901e-01 6.808e-01 8.563e-01 
Ursa Minor        0.26870141 18.4947 18.6687 18.9165 19.1993 19.4848 17.7383 17.7984 17.8656 17.9342 18.0139 4.669e-01 8.264e-01 9.694e-01 9.954e-01 9.992e-01 1.563e-01 3.413e-01 5.395e-01 7.271e-01 8.901e-01 
Ursa Minor        0.30099211 18.5318 18.6886 18.9212 19.2003 19.4853 17.7557 17.8234 17.9047 17.9894 18.0864 5.140e-01 8.667e-01 9.794e-01 9.972e-01 9.996e-01 1.858e-01 3.896e-01 5.885e-01 7.709e-01 9.187e-01 
Ursa Minor        0.33716329 18.5623 18.7062 18.9249 19.2013 19.4854 17.7709 17.8453 17.9393 18.0415 18.1574 5.615e-01 9.005e-01 9.865e-01 9.984e-01 9.998e-01 2.197e-01 4.396e-01 6.370e-01 8.108e-01 9.404e-01 
Ursa Minor        0.37768127 18.5872 18.7200 18.9281 19.2014 19.4855 17.7830 17.8635 17.9707 18.0906 18.2279 6.141e-01 9.277e-01 9.915e-01 9.991e-01 9.999e-01 2.589e-01 4.929e-01 6.844e-01 8.481e-01 9.576e-01 
Ursa Minor        0.42306843 18.6093 18.7303 18.9302 19.2017 19.4856 17.7913 17.8800 17.9980 18.1374 18.2976 6.657e-01 9.489e-01 9.948e-01 9.995e-01 1.000e+00 3.035e-01 5.478e-01 7.296e-01 8.804e-01 9.715e-01 
Ursa Minor        0.47390991 18.6249 18.7405 18.9322 19.2021 19.4856 17.7973 17.8939 18.0216 18.1790 18.3675 7.138e-01 9.652e-01 9.968e-01 9.997e-01 1.000e+00 3.557e-01 6.029e-01 7.726e-01 9.075e-01 9.811e-01 
Ursa Minor        0.53086117 18.6355 18.7470 18.9339 19.2024 19.4856 17.8028 17.9062 18.0426 18.2157 18.4310 7.604e-01 9.770e-01 9.981e-01 9.999e-01 1.000e+00 4.139e-01 6.589e-01 8.132e-01 9.300e-01 9.875e-01 
Ursa Minor        0.59465645 18.6406 18.7529 18.9358 19.2025 19.4856 17.8065 17.9167 18.0608 18.2482 18.4914 8.045e-01 9.851e-01 9.990e-01 9.999e-01 1.000e+00 4.786e-01 7.143e-01 8.503e-01 9.491e-01 9.921e-01 
Ursa Minor        0.66611821 18.6453 18.7579 18.9379 19.2025 19.4857 17.8101 17.9249 18.0769 18.2791 18.5507 8.440e-01 9.908e-01 9.994e-01 1.000e+00 1.000e+00 5.490e-01 7.681e-01 8.834e-01 9.642e-01 9.952e-01 
Ursa Minor        0.74616775 18.6478 18.7613 18.9396 19.2026 19.4857 17.8131 17.9313 18.0907 18.3054 18.6057 8.813e-01 9.944e-01 9.997e-01 1.000e+00 1.000e+00 6.254e-01 8.187e-01 9.122e-01 9.757e-01 9.971e-01 
Ursa Minor        0.83583710 18.6485 18.7634 18.9414 19.2027 19.4857 17.8143 17.9365 18.1027 18.3287 18.6546 9.158e-01 9.969e-01 9.998e-01 1.000e+00 1.000e+00 7.044e-01 8.661e-01 9.376e-01 9.844e-01 9.984e-01 
Ursa Minor        0.93628230 18.6498 18.7647 18.9430 19.2028 19.4857 17.8148 17.9417 18.1123 18.3490 18.7023 9.465e-01 9.983e-01 9.999e-01 1.000e+00 1.000e+00 7.850e-01 9.083e-01 9.591e-01 9.906e-01 9.991e-01 
Ursa Minor        1.04879832 18.6506 18.7655 18.9445 19.2032 19.4857 17.8155 17.9447 18.1197 18.3657 18.7435 9.697e-01 9.992e-01 1.000e+00 1.000e+00 1.000e+00 8.641e-01 9.457e-01 9.768e-01 9.952e-01 9.996e-01 
Ursa Minor        1.17483576 18.6506 18.7666 18.9456 19.2046 19.4857 17.8157 17.9471 18.1256 18.3785 18.7785 9.875e-01 9.997e-01 1.000e+00 1.000e+00 1.000e+00 9.365e-01 9.762e-01 9.902e-01 9.981e-01 9.999e-01 
Ursa Minor        1.31601950 18.6509 18.7668 18.9462 19.2047 19.4857 17.8160 17.9488 18.1296 18.3864 18.8043 9.984e-01 1.000e+00 1.000e+00 1.000e+00 1.000e+00 9.909e-01 9.968e-01 9.987e-01 9.998e-01 1.000e+00 
Ursa Minor        1.47416975 18.6509 18.7668 18.9462 19.2047 19.4857 17.8161 17.9492 18.1301 18.3871 18.8080 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Minor        1.65132542 18.6509 18.7668 18.9462 19.2047 19.4857 17.8161 17.9492 18.1301 18.3871 18.8080 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Minor        1.84977045 18.6509 18.7668 18.9462 19.2047 19.4857 17.8161 17.9492 18.1301 18.3871 18.8080 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Minor        2.07206325 18.6509 18.7668 18.9462 19.2047 19.4857 17.8161 17.9492 18.1301 18.3871 18.8080 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Minor        2.32106968 18.6509 18.7668 18.9462 19.2047 19.4857 17.8161 17.9492 18.1301 18.3871 18.8080 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 
Ursa Minor        2.60000000 18.6509 18.7668 18.9462 19.2047 19.4857 17.8161 17.9492 18.1301 18.3871 18.8080 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 1.000e+00 


==> anc/profileparams.txt <==
Title: Dwarf galaxy annihilation and decay emission profiles 
       for dark matter experiments 
Authors: Geringer-Sameth A., Koushiappas S.M., Walker M. 
Table: Halo profile parameter constraints
================================================================================
Byte-by-byte Description of file: profileparams.txt
--------------------------------------------------------------------------------
   Bytes Format Units         Label    Explanations
--------------------------------------------------------------------------------
   1- 17 A17    ---           Name     Object identifier
  19- 25 F7.4   [solMass/pc3] rhos-2   The -2{sigma} constraint on rhos (1)
  27- 33 F7.4   [solMass/pc3] rhos-1   The -1{sigma} constraint on rhos (1)
  35- 41 F7.4   [solMass/pc3] rhos     Median log10 {rho}_s_ (2)
  43- 49 F7.4   [solMass/pc3] rhos+1   The +1{sigma} constraint on rhos (1)
  51- 57 F7.4   [solMass/pc3] rhos+2   The +2{sigma} constraint on rhos (1)
  59- 65 F7.4   [pc]          rs-2     The -2{sigma} constraint on rs (1)
  67- 73 F7.4   [pc]          rs-1     The -1{sigma} constraint on rs (1)
  75- 81 F7.4   [pc]          rs       Median log10 r_s_ (2)
  83- 89 F7.4   [pc]          rs+1     The +1{sigma} constraint on rs (1)
  91- 97 F7.4   [pc]          rs+2     The +2{sigma} constraint on rs (1)
  99-105 F7.4   ---           alpha-2  The -2{sigma} constraint on alpha (1)
 107-113 F7.4   ---           alpha-1  The -1{sigma} constraint on alpha (1)
 115-121 F7.4   ---           alpha    Median {alpha} (2)
 123-129 F7.4   ---           alpha+1  The +1{sigma} constraint on alpha (1)
 131-137 F7.4   ---           alpha+2  The +2{sigma} constraint on alpha (1)
 139-145 F7.4   ---           beta-2   The -2{sigma} constraint on beta (1)
 147-153 F7.4   ---           beta-1   The -1{sigma} constraint on beta (1)
 155-161 F7.4   ---           beta     Median {beta} (2)
 163-169 F7.4   ---           beta+1   The +1{sigma} constraint on beta (1)
 171-177 F7.4   ---           beta+2   The +2{sigma} constraint on beta (1)
 179-185 F7.4   ---           gamma-2  The -2{sigma} constraint on gamma (1)
 187-193 F7.4   ---           gamma-1  The -1{sigma} constraint on gamma (1)
 195-201 F7.4   ---           gamma    Median {gamma} (2)
 203-209 F7.4   ---           gamma+1  The +1{sigma} constraint on gamma (1)
 211-217 F7.4   ---           gamma+2  The +2{sigma} constraint on gamma (1)
 219-225 F7.4   ---           betaa-2  The -2{sigma} constraint on betaa (1)
 227-233 F7.4   ---           betaa-1  The -1{sigma} constraint on betaa (1)
 235-241 F7.4   ---           betaa    Median -log10(1-{beta}_a_) (2)
 243-249 F7.4   ---           betaa+1  The +1{sigma} constraint on betaa (1)
 251-257 F7.4   ---           betaa+2  The +2{sigma} constraint on betaa (1)
--------------------------------------------------------------------------------
Note (1):
    -2{sigma} =  2.3 percentile;
    -1{sigma} = 15.9 percentile;
    +1{sigma} = 84.1 percentile;
    +2{sigma} = 97.7 percentile.
Note (2): See Eq. 7 for {rho}_s_, r_s_, {alpha}, {beta}, {gamma}.  See 
          Eq. 12 for the anisotropy parameter {beta}_a_.
--------------------------------------------------------------------------------
Carina            -3.7361 -2.8604 -1.9600 -1.2809 -0.7285  2.6097  2.9002  3.3101  3.9592  4.6309  0.6217  0.8674  1.4671  2.4078  2.8936  3.1234  3.7500  5.5980  8.3559  9.7105  0.1332  0.5407  0.9528  1.1315  1.1901 -0.4144 -0.2280 -0.0712  0.0784  0.2471
Draco             -3.3593 -2.6630 -1.7355 -1.0860 -0.7827  2.8534  3.1074  3.5679  4.3433  4.8340  0.7524  1.1783  2.0097  2.6524  2.9473  3.1909  4.1639  6.3362  8.6881  9.7438  0.0593  0.2911  0.7054  1.0153  1.1620  0.0070  0.2531  0.5382  0.8131  0.9670
Fornax            -2.1102 -1.8300 -1.4879 -1.1966 -0.7644  2.7252  2.9279  3.0939  3.2475  3.5079  0.8596  1.3904  2.1292  2.7342  2.9635  3.3021  4.5365  6.9660  9.0180  9.8378  0.0318  0.1946  0.6139  1.0208  1.1747 -0.2501 -0.1460 -0.0581  0.0198  0.0924
Leo I             -3.6854 -3.0784 -2.1827 -1.3768 -0.9205  2.9095  3.2253  3.7973  4.5503  4.9066  0.7054  1.1204  1.9290  2.6377  2.9379  3.1608  3.9879  6.1508  8.6972  9.7585  0.0938  0.4111  0.8429  1.0840  1.1799 -0.1995 -0.0326  0.1374  0.3651  0.7178
Leo II            -3.2371 -2.3059 -0.9212 -0.0269  0.4650  1.9481  2.2925  2.8924  4.0273  4.7718  0.6378  1.0073  1.7622  2.5345  2.9045  3.1554  3.8938  5.9459  8.5637  9.7294  0.0763  0.3526  0.8177  1.0819  1.1808 -0.8832 -0.5121 -0.0098  0.5134  0.8807
Sculptor          -2.4270 -1.8210 -1.3330 -0.8583 -0.4491  2.5944  2.7835  3.0278  3.3622  3.9389  0.6674  0.9676  1.6815  2.5266  2.9180  3.1345  3.8092  5.7956  8.4578  9.7151  0.0631  0.3117  0.8057  1.0897  1.1811 -0.3472 -0.2463 -0.1460 -0.0497  0.0445
Sextans           -3.7639 -3.1527 -2.3881 -1.4785 -0.0582  2.2698  2.9212  3.7926  4.5065  4.8814  0.7788  1.2275  1.9789  2.6137  2.9132  3.2118  4.0398  6.0620  8.5105  9.6838  0.0521  0.2334  0.6304  0.9836  1.1518 -0.5491 -0.2080 -0.0200  0.1136  0.2474
Ursa Minor        -2.0348 -1.1415 -0.4967  0.0989  0.4710  1.9461  2.2134  2.5956  2.9971  3.6312  0.6759  0.9809  1.6417  2.4762  2.8991  3.0904  3.6101  5.2935  8.1394  9.6238  0.0649  0.3151  0.7771  1.0658  1.1770 -0.9623 -0.7913 -0.4749 -0.1955  0.0260
Bootes I          -3.4298 -2.5852 -1.7352 -1.1116 -0.3098  2.2482  2.9143  3.7984  4.5201  4.9022  0.6735  1.1075  1.9616  2.6318  2.9282  3.1859  4.0376  5.9144  8.3531  9.6013  0.0340  0.1865  0.5282  0.9311  1.1407 -0.9689 -0.8458 -0.5781 -0.2465  0.1310
Coma Berenices    -3.0769 -2.0131 -0.9884 -0.4287  0.0473  2.1251  2.7027  3.7104  4.5319  4.9145  0.6983  1.1712  1.9942  2.6453  2.9442  3.2080  4.1416  6.4440  8.7386  9.7672  0.0250  0.1446  0.4300  0.8469  1.1222 -0.9837 -0.9040 -0.7142 -0.4251 -0.1139
Canes Venatici I  -3.6305 -2.8734 -1.8647 -0.5135  0.2533  2.0954  2.5111  3.3551  4.3994  4.8790  0.7359  1.1182  1.8638  2.5710  2.9219  3.1628  4.0237  5.9969  8.4982  9.7279  0.0508  0.2537  0.6714  1.0258  1.1680 -0.8941 -0.6118 -0.2074  0.0129  0.2083
Canes Venatici II -3.1837 -2.2818 -1.4551 -0.8974 -0.4102  2.5554  3.1324  3.9054  4.6074  4.9303  0.6906  1.1375  1.9159  2.6186  2.9359  3.1750  4.0776  6.0910  8.5216  9.7080  0.0241  0.1418  0.4264  0.8276  1.0918 -0.9434 -0.6915 -0.2248  0.3816  0.8451
Hercules          -3.5765 -2.7507 -1.6200 -0.1448  0.5950  1.7166  2.1006  2.9299  4.1033  4.7677  0.6652  1.0479  1.8083  2.5280  2.9039  3.2695  4.3164  6.3907  8.5842  9.6772  0.0356  0.1836  0.5447  0.9699  1.1581 -0.9304 -0.6953 -0.2171  0.4251  0.8398
Leo IV            -3.6815 -2.8603 -1.7955 -0.4478  0.7136  1.2920  2.0049  2.9434  4.0600  4.7797  0.6726  1.1685  1.9266  2.6065  2.9315  3.2606  4.1723  6.3159  8.6619  9.7580  0.0373  0.1943  0.5491  0.9230  1.1385 -0.9465 -0.7024 -0.1444  0.5043  0.8822
Leo V             -3.4792 -2.6213 -1.6536 -0.7132  0.4984  1.5850  2.3788  3.3949  4.3278  4.8418  0.6424  1.0627  1.9059  2.5823  2.9219  3.1946  4.0250  5.8860  8.2621  9.6197  0.0367  0.1922  0.5061  0.9142  1.1312 -0.9347 -0.6586 -0.0893  0.5258  0.8866
Leo T             -3.3098 -2.5173 -1.5413 -0.6189  0.3002  2.1077  2.6925  3.6473  4.4856  4.8823  0.6418  1.0673  1.8838  2.6020  2.9227  3.2146  4.2460  6.7082  8.8324  9.7846  0.0501  0.2494  0.6448  1.0098  1.1643 -0.8224 -0.3512  0.1479  0.6114  0.9164
Segue 1           -3.2426 -2.2916 -1.0561 -0.0029  0.7208  1.5399  2.0976  3.2576  4.3510  4.8692  0.6354  1.0472  1.9126  2.6272  2.9401  3.2285  4.1367  6.3932  8.6462  9.7511  0.0862  0.3589  0.7629  1.0447  1.1708 -0.3452  0.1151  0.4322  0.7423  0.9514
Segue 2           -3.7646 -3.1835 -2.2562 -0.6941  0.8469  1.0839  1.6922  2.6817  3.6916  4.5024  0.6745  1.1232  1.8428  2.5275  2.8846  3.1172  3.8404  5.5916  7.9941  9.3950  0.5342  0.6148  0.7871  1.0196  1.1605 -0.8686 -0.5801  0.0526  0.6851  0.9512
Ursa Major I      -3.5562 -2.8292 -1.8411 -0.3584  0.4903  1.9293  2.3660  3.5049  4.4546  4.8812  0.6977  1.1097  1.8697  2.5764  2.9053  3.2079  4.0828  6.2514  8.6474  9.7645  0.0604  0.2798  0.7088  1.0244  1.1622 -0.6306 -0.1460  0.3050  0.7130  0.9386
Ursa Major II     -3.1059 -2.1689 -1.1331 -0.4206  0.2928  2.0188  2.6244  3.6317  4.4856  4.8987  0.6292  1.0655  1.8606  2.5992  2.9305  3.2320  4.1675  6.3682  8.5946  9.7384  0.0402  0.2098  0.5828  0.9635  1.1526 -0.9700 -0.8255 -0.5158 -0.0855  0.4085


==> anc/readme.txt <==
The two files intJ.txt and profileparams.txt are the full versions of Tables 3 and 4. Their content is described in Appendices A and B.
